Homogeneous Real (2,3,5) Distributions with Isotropy

We classify multiply transitive homogeneous real (2,3,5) distributions up to local diffeomorphism equivalence.

==> anc/model-D6-infinity.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true"><Zoom percentage="125"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="so3so2R2 &gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart;
with(DifferentialGeometry): with(LieAlgebras): with(Tensor):
alias(gamma=`&amp;gamma;`):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2667" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sl2Cso2CC2data := LieAlgebraData([[x, y] = h, [x, h] = -2 * x, [y, h] = 2 * y, [z, v1] = v1, [z, v2] = -v2], [x, y, h, z, v1, v2], sl2Cso2CC2);
DGsetup(sl2Cso2CC2data, [X, Y, H, Z, V1, V2], [theta]);

MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEvc2wyQ3NvMkNDMmRhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjItRiM2Ky1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5LUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tRiM2JC1GLDYlUSNlM0YnRi9GMkY5LUYsNiVRIyx+RidGL0YyRjktRiM2LkZTRmVuRmpuRmBwRmdvRlxwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnEtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5vRl9wRmVuRmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTRGJ0YvRjJGOUZnb0ZccC1GYXE2JFEiMEYnRjlGZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNUYnRi9GMkY5RmdvRlxwRl5yRmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTZGJ0YvRjJGOUZnb0ZccEZeckZlcEY5LUYjNi1GU0Zib0ZqbkZgcEZnb0ZccEZgcUZkcUZib0ZlcEY5LUYjNitGU0Zib0ZqbkZpcUZnb0ZccEZeckZlcEY5LUYjNitGU0Zib0ZqbkZjckZnb0ZccEZeckZlcEY5LUYjNitGU0Zib0ZqbkZqckZnb0ZccEZeckZlcEY5LUYjNitGU0ZgcEZqbkZpcUZnb0ZccEZeckZlcEY5LUYjNitGU0ZgcEZqbkZjckZnb0ZccEZeckZlcEY5LUYjNitGU0ZgcEZqbkZqckZnb0ZccEZeckZlcEY5LUYjNitGU0ZpcUZqbkZjckZnb0ZccEZjckZlcEY5LUYjNixGU0ZpcUZqbkZqckZnb0ZccEZqcEZqckZlcEY5LUYjNipGU0ZjckZqbkZqckZnb0ZccEZeckY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJK3NsMkNzbzJDQzJHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3JzckNyUiIiIiIiMiIiRGMzckNyVGM0Y1RjMhIiM3JDclRjRGNUY0RjQ3JDclIiIlIiImRj5GMzckNyVGPUYrRishIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SThMaWV+YWxnZWJyYTp+c2wyQ3NvMkNDMkc2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUknbXN0eWxlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYsLUkkbXRkR0YkNigtSSVtcm93R0YkNictSSZtdGV4dEdGJDYkUStzbDJDc28yQ0MyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYyNigtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGRS8lKmxpbmVicmVha0dRJWF1dG9GJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdRJnJpZ2h0RicvJStncm91cGFsaWduR0ZQLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRlgvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRjtGTkZRRlRGVkZZLUYyNigtSSNtaUdGJDYlUSJYRicvJSdpdGFsaWNHUSV0cnVlRicvRjxRJ2l0YWxpY0YnRk5GUUZURlZGWS1GMjYoLUZebzYlUSJZRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRIkhGJ0Zhb0Zkb0ZORlFGVEZWRlktRjI2KC1GXm82JVEiWkYnRmFvRmRvRk5GUUZURlZGWS1GMjYoLUZebzYlUSNWMUYnRmFvRmRvRk5GUUZURlZGWS1GMjYoLUZebzYlUSNWMkYnRmFvRmRvRk5GUUZURlZGWUZORlFGVC1GLzYsLUYyNigtRjU2J0Zdb0Y+RmVuRmhuRjtGTkZRRlRGVkZZLUYyNigtSSNtbkdGJDYkUSIwRidGO0ZORlFGVEZWRlktRjI2KC1GNTYkRl1wRjtGTkZRRlRGVkZZLUYyNigtRjU2Jy1JI21vR0YkNi1RKCZtaW51cztGJ0Y7LyUmZmVuY2VHRmpuLyUqc2VwYXJhdG9yR0Zqbi8lKXN0cmV0Y2h5R0Zqbi8lKnN5bW1ldHJpY0dGam4vJShsYXJnZW9wR0Zqbi8lLm1vdmFibGVsaW1pdHNHRmpuLyUnYWNjZW50R0Zqbi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmdzLUZocTYkUSIyRidGOy1GZHI2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGZ3JGaXJGW3NGXXNGX3NGYXNGY3MvRmZzUSYwLjBlbUYnL0Zpc0ZhdEZdb0Y7Rk5GUUZURlZGWUZlcUZlcUZlcUZORlFGVC1GLzYsLUYyNigtRjU2J0Zob0Y+RmVuRmhuRjtGTkZRRlRGVkZZLUYyNigtRjU2JUZjckZdcEY7Rk5GUUZURlZGWUZlcS1GMjYoLUY1NiZGanNGXXRGaG9GO0ZORlFGVEZWRllGZXFGZXFGZXFGTkZRRlQtRi82LC1GMjYoLUY1NidGXXBGPkZlbkZobkY7Rk5GUUZURlZGWS1GMjYoLUY1NiZGanNGXXRGXW9GO0ZORlFGVEZWRlktRjI2KC1GNTYnRmNyRmpzRl10RmhvRjtGTkZRRlRGVkZZRmVxRmVxRmVxRmVxRk5GUUZULUYvNiwtRjI2KC1GNTYnRmJwRj5GZW5GaG5GO0ZORlFGVEZWRllGZXFGZXFGZXFGZXEtRjI2KC1GNTYkRmdwRjtGTkZRRlRGVkZZLUYyNigtRjU2JUZjckZccUY7Rk5GUUZURlZGWUZORlFGVC1GLzYsLUYyNigtRjU2J0ZncEY+RmVuRmhuRjtGTkZRRlRGVkZZRmVxRmVxRmVxLUYyNigtRjU2JUZjckZncEY7Rk5GUUZURlZGWUZlcUZlcUZORlFGVC1GLzYsLUYyNigtRjU2J0ZccUY+RmVuRmhuRjtGTkZRRlRGVkZZRmVxRmVxRmVxLUYyNigtRjU2JEZccUY7Rk5GUUZURlZGWUZlcUZlcUZORlFGVC1GLzYlRk5GUUZULyUmYWxpZ25HUSVheGlzRicvRk9RKWJhc2VsaW5lRidGUS9GVVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmNvLyUsY29sdW1ud2lkdGhHRk0vRkdGTS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRSXNvbGlkfm5vbmV+bm9uZX5ub25lfm5vbmV+bm9uZX5ub25lfm5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZneS8lJmZyYW1lR1Elbm9uZUYnLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGam4vJS1lcXVhbGNvbHVtbnNHRmpuLyUtZGlzcGxheXN0eWxlR0Zqbi8lJXNpZGVHRlMvJTBtaW5sYWJlbHNwYWNpbmdHRmR5RmVuRmhuRjs=">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2754" drawlabel="true">
<Input>
<Text-field prompt="sl2Cn3C &gt; " style="Maple Input" layout="Normal">  xi  := evalDG(H + 2 * Z );
zeta4 := evalDG(X +     V1);
zeta5 := evalDG(Y +     V2);
zeta3 := LieBracket(zeta4, zeta5);
zeta1 := ( 1 / 2) &amp;mult LieBracket(zeta3, zeta4);
zeta2 := (-1 / 2) &amp;mult LieBracket(zeta3, zeta5);

#This defines a basis for lambda != 0, 1
DGmap(1, factor, zeta1 &amp;wedge zeta2 &amp;wedge zeta3 &amp;wedge zeta4 &amp;wedge zeta5 &amp;wedge xi);

adaptedBasis := evalDG([seq(zeta||i, i=1..5), xi]);
LieAlgebraData(adaptedBasis, D6infinity);
DGsetup(%);

#D6infinityBasis := DGinformation(&quot;FrameBaseVectors&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NTg7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiM2KC1GLDYlUSJIRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnBsdXM7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRlktSSNtbkdGJDYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRl1vLUYsNiVRIlpGJ0ZRRlNGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrc2wyQ3NvMkNDMkclKnByb3RlY3RlZEc3IjckNyQ3IyIiJCIiIjckNyMiIiUiIiM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7NEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYlUSJYRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZYLUYsNiVRI1YxRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrc2wyQ3NvMkNDMkclKnByb3RlY3RlZEc3IjckNyQ3IyIiIkYvNyQ3IyIiJkYv</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7NUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYlUSJZRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZYLUYsNiVRI1YyRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrc2wyQ3NvMkNDMkclKnByb3RlY3RlZEc3IjckNyQ3IyIiIyIiIjckNyMiIidGMA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2JC1GLDYlUSJIRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrc2wyQ3NvMkNDMkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJCIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2JC1GLDYlUSJYRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrc2wyQ3NvMkNDMkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIkYv</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2JC1GLDYlUSJZRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrc2wyQ3NvMkNDMkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIyIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSJYRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYzNi1RKCZ3ZWRnZTtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMTY2NjY2N2VtRicvRklGVy1GSzYlUSJZRidGTkZRRlMtRks2JVEiSEYnRk5GUUZTLUZLNiVRIlpGJ0ZORlFGUy1GSzYlUSNWMUYnRk5GUUZTLUZLNiVRI1YyRidGTkZRRi8=">LUkkX0RHRzYiNiM3JDclUSxtdWx0aXZlY3RvckYkSStzbDJDc28yQ0MyRyUqcHJvdGVjdGVkRyIiJzcjNyQ3KCIiIiIiIyIiJCIiJSIiJkYrRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtYWRhcHRlZEJhc2lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNiQtRiw2JVEiWEYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSJZRidGL0YyRjlGWS1GIzYkLUYsNiVRIkhGJ0YvRjJGOUZZLUYjNiZGVi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3AtRiw2JVEjVjFGJ0YvRjJGOUZZLUYjNiZGXW9GZ28tRiw2JVEjVjJGJ0YvRjJGOUZZLUYjNihGYm9GZ28tSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUYsNiVRIlpGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnFGZXFGOQ==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStzbDJDc28yQ0MyRyUqcHJvdGVjdGVkRzciNyM3JDcjIiIiRjAtRiQ2IzckRig3IzckNyMiIiNGMC1GJDYjNyRGKDcjNyQ3IyIiJEYwLUYkNiM3JEYoNyRGLjckNyMiIiZGMC1GJDYjNyRGKDckRjU3JDcjIiInRjAtRiQ2IzckRig3JEY8NyQ3IyIiJUY3</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUYjNistSSNtb0dGJDYtUSJbRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSV0cnVlRicvJSpzZXBhcmF0b3JHUSZmYWxzZUYnLyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRkYtRiM2JC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHRjYvRjJRJ2l0YWxpY0YnRjEtRi42LVEiLEYnRjEvRjVGOS9GOEY2L0Y7RjlGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSFEsMC4zMzMzMzMzZW1GJy1GIzYkLUZMNiVRI2UyRidGT0ZRRjEtRi42LVEiXUYnRjFGNEY3RjpGPEY+RkBGQkZEL0ZIUSwwLjExMTExMTFlbUYnLUYuNi1RJH49fkYnRjFGVkY3RlhGPEY+RkBGQkZZL0ZIRlotRiM2JC1GTDYlUSNlM0YnRk9GUUYxLUZMNiVRIyx+RidGT0ZRRjEtRiM2LkYtRklGU0Zlb0Zcb0Zhby1GLjYtUSgmbWludXM7RidGMUZWRjdGWEY8Rj5GQEZCL0ZFUSwwLjIyMjIyMjJlbUYnL0ZIRmNwLUkjbW5HRiQ2JFEiMkYnRjEtRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGVkY3RlhGPEY+RkBGQkZZRmRvRklGam9GMS1GIzYrRi1GSUZTLUYjNiQtRkw2JVEjZTRGJ0ZPRlFGMUZcb0Zhby1GZnA2JFEiMEYnRjFGam9GMS1GIzYrRi1GSUZTLUYjNiQtRkw2JVEjZTVGJ0ZPRlFGMUZcb0Zhb0Zlb0Zqb0YxLUYjNi5GLUZJRlMtRiM2JC1GTDYlUSNlNkYnRk9GUUYxRlxvRmFvRl9wRmVwRmlwRklGam9GMS1GIzYtRi1GZ25GU0Zlb0Zcb0Zhb0ZlcEZpcEZnbkZqb0YxLUYjNixGLUZnbkZTRl5xRlxvRmFvRl9wRmVvRmpvRjEtRiM2K0YtRmduRlNGaHFGXG9GYW9GY3FGam9GMS1GIzYtRi1GZ25GU0ZfckZcb0Zhb0ZlcEZpcEZnbkZqb0YxLUYjNi1GLUZlb0ZTRl5xRlxvRmFvRmVwRmlwRklGam9GMS1GIzYuRi1GZW9GU0ZocUZcb0Zhb0ZfcEZlcEZpcEZnbkZqb0YxLUYjNitGLUZlb0ZTRl9yRlxvRmFvRmNxRmpvRjEtRiM2K0YtRl5xRlNGaHFGXG9GYW9GZW9Gam9GMS1GIzYuRi1GXnFGU0ZfckZcb0Zhb0ZfcEZlcEZpcEZecUZqb0YxLUYjNixGLUZocUZTRl9yRlxvRmFvRmVwRmlwRmhxRjFGMQ==">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJK0Q2aW5maW5pdHlHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3LjckNyUiIiIiIiMiIiRGMzckNyVGM0Y1RjMhIiM3JDclRjMiIiZGNUYzNyQ3JUYzRitGM0Y4NyQ3JUY0RjVGNEY0NyQ3JUY0IiIlRjUhIiI3JDclRjRGK0Y0RjQ3JDclRjVGQkYzRjQ3JDclRjVGO0Y0Rjg3JDclRkJGO0Y1RjM3JDclRkJGK0ZCRjg3JDclRjtGK0Y7RjQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SThMaWV+YWxnZWJyYTp+RDZpbmZpbml0eUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2829" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#Adaptation of adaptedBasis
      k := [e6];
      d := [e4, e5, e6];
     dd := CanonicalBasis(BracketOfSubspaces(d, d)):
dplusdd := CanonicalBasis(DGbasis(map(op, [dd, d])));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEia0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRllGZm5GOQ==">NyMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyM3JDcjIiInIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzYkLUYsNiVRI2U0RidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U1RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRjk=">NyUtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyM3JDcjIiIlIiIiLUYkNiM3JEYoNyM3JDcjIiImRjEtRiQ2IzckRig3IzckNyMiIidGMQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZHBsdXNkZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1GIzYkLUYsNiVRI2UzRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U0RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U1RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRjk=">NyYtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyM3JDcjIiIkIiIiLUYkNiM3JEYoNyM3JDcjIiIlRjEtRiQ2IzckRig3IzckNyMiIiZGMS1GJDYjNyRGKDcjNyQ3IyIiJ0Yx</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2758" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#Some subspaces that must be preserved by anti-involutions
 e := CanonicalBasis(BracketOfSubspaces(k,  d));
ee := CanonicalBasis(BracketOfSubspaces(e,  e));
      CanonicalBasis(BracketOfSubspaces(e, ee));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GIzYkLUYsNiVRI2U0RidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U1RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRjk=">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyM3JDcjIiIlIiIiLUYkNiM3JEYoNyM3JDcjIiImRjE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiM2JC1GLDYlUSNlM0YnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZZRmZuRjk=">NyMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyM3JDcjIiIkIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkLUYxNiVRI2UyRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyM3JDcjIiIiRjAtRiQ2IzckRig3IzckNyMiIiNGMA==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Classification of involutions up to equivalence</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2760" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#Since the basis {e_i} is adapted, any involution has the following form:
A := Matrix([[alpha[1], beta[1], 0, 0, 0, 0], [alpha[2], beta[2], 0, 0, 0, 0], [alpha[3], beta[3], gamma[3], 0, 0, 0], [alpha[4], beta[4], gamma[4], delta[4], epsilon[4], 0], [alpha[5], beta[5], gamma[5], delta[5], epsilon[5], 0], [alpha[6], beta[6], gamma[6], delta[6], epsilon[6], zeta]]):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2827" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#Automorphisms preserve span{e4, e5}
for j from 4 to 5 do
    A[6, j] := 0;
od:

#Automorphisms preserve span{e3}
for i from 4 to 6 do
    A[i, 3] := 0;
od:

#Automorphisms preserve span{e1, e2}
for i from 3 to 6 do
    for j from 1 to 2 do
        A[i, j] := 0;

    od:
od:

#Any involution has the following block diagonal form
A;

LinearAlgebra:-Determinant(A);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLzYmLUkjbW5HRiQ2JFEiMUYnRkQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkNGRC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZXLyUrZ3JvdXBhbGlnbkdGVy8lKHJvd3NwYW5HRkwvJStjb2x1bW5zcGFuR0ZMLUY4NigtRjs2JS1GPjYlUScmIzk0NjtGJ0ZBRkRGR0ZSRlVGWEZaRmZuRmhuLUY4NigtRko2JEZURkRGVUZYRlpGZm5GaG5GYW9GYW9GYW9GVUZYRlotRjU2Ky1GODYoLUY7NiVGPS1GLzYmLUZKNiRRIjJGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRl5vRltwRlJGVUZYRlpGZm5GaG5GYW9GYW9GYW9GYW9GVUZYRlotRjU2K0Zhb0Zhby1GODYoLUY7NiUtRj42JVEnJiM5NDc7RidGQUZELUYvNiYtRko2JFEiM0YnRkRGTUZQRkRGUkZVRlhGWkZmbkZobkZhb0Zhb0Zhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JS1GPjYlUScmIzk0ODtGJ0ZBRkQtRi82Ji1GSjYkUSI0RidGREZNRlBGREZSRlVGWEZaRmZuRmhuLUY4NigtRjs2JS1GPjYlUScmIzk0OTtGJ0ZBRkRGW3JGUkZVRlhGWkZmbkZobkZhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JUZocS1GLzYmLUZKNiRRIjVGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRmRyRl1zRlJGVUZYRlpGZm5GaG5GYW9GVUZYRlotRjU2K0Zhb0Zhb0Zhb0Zhb0Zhby1GODYoLUY+NiVRJyYjOTUwO0YnRkFGREZVRlhGWkZmbkZobkZVRlhGWi8lJmFsaWduR1ElYXhpc0YnL0ZWUSliYXNlbGluZUYnL0ZZUSdjZW50ZXJGJy9GZW5RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3UvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnUvJSZmcmFtZUdGZnUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN1Rk1GUEZERkQvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MjI5OTkwNTY2Ric=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNW0wKipII3lTdVklPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTQ1O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiM2Ji1JI21uR0YkNiRRIjFGJ0Y8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjwvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8LyUmZmVuY2VHRjsvJSpzZXBhcmF0b3JHRjsvJSlzdHJldGNoeUdGOy8lKnN5bW1ldHJpY0dGOy8lKGxhcmdlb3BHRjsvJS5tb3ZhYmxlbGltaXRzR0Y7LyUnYWNjZW50R0Y7LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGW28tRjM2JS1GNjYlUScmIzk0NjtGJ0Y5RjwtRiM2Ji1GQjYkUSIyRidGPEZFRkhGPEZKRjwtRk42LVEoJm1pbnVzO0YnRjxGUUZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GXHAtRiM2Ji1GMzYlRjVGY29GSkZNLUYzNiVGYG9GP0ZKRjxGPEY8Rk0tRjM2JS1GNjYlUScmIzk0NztGJ0Y5RjwtRiM2Ji1GQjYkUSIzRidGPEZFRkhGPEZKRk0tRiw2JC1GIzYmLUYjNiYtRjM2JS1GNjYlUScmIzk0ODtGJ0Y5RjwtRiM2Ji1GQjYkUSI0RidGPEZFRkhGPEZKRk0tRjM2JS1GNjYlUScmIzk0OTtGJ0Y5RjwtRiM2Ji1GQjYkUSI1RidGPEZFRkhGPEZKRjxGaG8tRiM2Ji1GMzYlRmZxRmNyRkpGTS1GMzYlRmByRmlxRkpGPEY8RjxGTS1GNjYlUScmIzk1MDtGJ0Y5RjxGPA==">KiosJiomJkkmYWxwaGFHNiI2IyIiIkYpJkklYmV0YUdGJzYjIiIjRilGKSomJkYmRixGKSZGK0YoRikhIiJGKSZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRiksJiomJkkmZGVsdGFHRic2IyIiJUYpJkkoZXBzaWxvbkdGJzYjIiImRilGKSomJkY6Rj9GKSZGPkY7RilGMUYpSSV6ZXRhR0YnRik=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2759" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#Arbitrary basis
newBasis := [seq(evalDG(add(A[j, i] * e||j, j=1..6)), i=1..6)];


#Lie bracket structure constants
C := Array(1..6, 1..6, 1..6,
        proc (i, j, k) options operator, arrow;
            Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)
        end proc
      );
{seq(seq(LieBracket(e||i, e||j) &amp;minus add(C[i, j, k] &amp;mult e||k, k=1..6), j = i+1..6), i= 1..6)};

#Impose conditions in rel and computes sigma_{ij}; if A defines an involution the coefficients of the vector must vanish (for all, i, j)
sigma := (i, j, rel) -&gt; map(factor,DGsimplify(eval(LieBracket(newBasis[i], newBasis[j]) &amp;minus add(C[i, j, k] &amp;mult newBasis[k], k=1..6), rel))):

#Impose the conditions on newRel to simplify those in oldRel and then appends newRel to those conditions
update := (oldRel, newRel) -&gt; [op(eval(oldRel, newRel)), op(newRel)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpbmV3QmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSgmYWxwaGE7RicvRjBGPUY5LUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRI2UxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GVzYlRlktRmhuNiRRIjJGJ0Y5RltvRl5vLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZhby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYqLUZXNiUtRiw2JVEnJmJldGE7RidGZm5GOUZnbkZbb0Zeb0Zkb0Znby1GVzYlRl9xRl9wRltvRl5vRmJwRjlGZXAtRiM2Ji1GVzYlLUYsNiVRKCZnYW1tYTtGJ0ZmbkY5LUZobjYkUSIzRidGOUZbb0Zeby1GLDYlUSNlM0YnRi9GMkY5RmVwLUYjNiotRlc2JS1GLDYlUSgmZGVsdGE7RidGZm5GOS1GaG42JFEiNEYnRjlGW29GXm8tRiw2JVEjZTRGJ0YvRjJGZ28tRlc2JUZlci1GaG42JFEiNUYnRjlGW29GXm8tRiw2JVEjZTVGJ0YvRjJGOUZlcC1GIzYqLUZXNiUtRiw2JVEtJnZhcmVwc2lsb247RidGZm5GOUZockZbb0Zeb0Zbc0Znby1GVzYlRmpzRmBzRltvRl5vRmNzRjlGZXAtRiM2Ji1GLDYlUScmIzk1MDtGJ0ZmbkY5Rl5vLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmd0Rmp0Rjk=">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiJkkmYWxwaGFHRiU2I0YwNyQ3IyIiIyZGMjYjRjYtRiQ2IzckRig3JDckRi8mSSViZXRhR0YlRjM3JEY1JkY/RjgtRiQ2IzckRig3IzckNyMiIiQmSSZnYW1tYUdGKzYjRkgtRiQ2IzckRig3JDckNyMiIiUmSSZkZWx0YUdGJTYjRlI3JDcjIiImJkZUNiNGWC1GJDYjNyRGKDckNyRGUSZJKGVwc2lsb25HRiVGVTckRlcmRltvRlotRiQ2IzckRig3IzckNyMiIidJJXpldGFHRiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYmLUkkbXRkR0YkNigtRiM2Ji1GLDYlUTV+MS4uNn54fjEuLjZ+eH4xLi42fkYnRi9GMi1GLDYlUSZBcnJheUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZW8vJStncm91cGFsaWduR0Zlby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEsRGF0YX5UeXBlOn5GJ0YvRjItRiw2JVEpYW55dGhpbmdGJ0YvRjJGYG9GOUZjb0Zmb0Zob0Zqb0ZdcEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEqU3RvcmFnZTp+RidGL0YyLUYsNiVRLHJlY3Rhbmd1bGFyRidGL0YyRmBvRjlGY29GZm9GaG9Gam9GXXBGY29GZm9GaG8tRlk2Ji1GZm42KC1GIzYmLUYsNiVRKE9yZGVyOn5GJ0YvRjItRiw2JVEuRm9ydHJhbl9vcmRlckYnRi9GMkZgb0Y5RmNvRmZvRmhvRmpvRl1wRmNvRmZvRmhvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Znb1EnY2VudGVyRicvRmlvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zoc0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUrYWN0aW9udHlwZUdRLWJyb3dzZXJ0YWJsZUYnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIyOTk3OTYxNEYnRmBvLyUpcmVhZG9ubHlHRj1GOQ==">LUkmQXJyYXlHJSpwcm90ZWN0ZWRHNiMvSSQlaWRHNiIiNTkneipII3lTdVklPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyM3JDcjIiIiIiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEndXBkYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnb2xkUmVsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnbmV3UmVsRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUZSNiYtRiM2KC1GIzYoLUYsNiVRI29wRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GUjYkLUYjNiYtRiM2KC1GLDYlUSVldmFsRidGL0YyRmBwRlFGXm9GYW9GOUZeb0Zhb0Y5RjlGXm9GYW9GOUZZLUYjNihGXXBGYHAtRlI2JC1GIzYmRltvRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zeb0Zhb0Y5Rl5vRmFvRjk=">Zio2JEknb2xkUmVsRzYiSSduZXdSZWxHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJTckLUkjb3BHJSpwcm90ZWN0ZWRHNiMtSSVldmFsR0YtNiQ5JDklLUYsNiNGM0YlRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2767" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">rel0 := [];


#Since alpha[1], alpha[2] cannot both be zero, gamma = zeta = +1 or -1
sigma(1, 3, rel0);
sigma(1, 6, rel0);

[gamma[3] = zeta];
rel1 := update(rel0, %);

</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRldGWkY5">NyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNigtSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmYWxwaGE7RicvJSdpdGFsaWNHRjRGLy1GSTYkUSIxRidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYlLUZWNiVRKCZnYW1tYTtGJ0ZZRi8tRkk2JFEiM0YnRi9GaG5GK0ZlbkYvRi9GL0ZMLUZWNiVRI2UxRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRkhGTC1GUzYlRlVGSEZobkZMLUZcbzYkLUYjNiZGYG9GX3BGZW5GL0YvRi9GTC1GVjYlUSNlMkYnRltwRl1wRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKiYmSSZhbHBoYUdGJDYjRi9GLywmJkkmZ2FtbWFHRio2IyIiJEYvISIiRi9GLyEiIzckNyMiIiMsJComJkYzNiNGPkYvLCZGNkYvRi9GL0YvRj4=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNigtSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmYWxwaGE7RicvJSdpdGFsaWNHRjRGLy1GSTYkUSIxRidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GVjYlUScmIzk1MDtGJ0ZZRi9GK0ZlbkYvRi9GL0ZMLUZWNiVRI2UxRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRkhGTC1GUzYlRlVGSEZobkZMLUZcbzYkLUYjNiZGYG9Gam9GZW5GL0YvRi9GTC1GVjYlUSNlMkYnRmZvRmhvRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwkKiYmSSZhbHBoYUdGJDYjRi9GLywmSSV6ZXRhR0YkRi8hIiJGL0YvISIjNyQ3IyIiIywkKiYmRjM2I0Y7Ri8sJkY2Ri9GL0YvRi9GOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRJJXpldGFHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJyYjOTUwO0YnRmZuRjlGXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NyMvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRJJXpldGFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2766" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">sigma(3, 4, rel1);
sigma(3, 5, rel1);
[alpha[1] = zeta * delta[4], alpha[2] = -zeta * delta[5], beta[1] = -zeta * epsilon[4], beta[2] = zeta * epsilon[5]];
rel2 := update(rel1, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYjNigtSSNtbkdGJDYkUSIyRidGMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi9GNkY6RjgvRjxGOkY9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlgtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dGOkYyRlItSSVtc3ViR0YkNiUtRmVuNiVRKCZkZWx0YTtGJ0ZobkYyLUZPNiRRIjRGJ0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGMi1GLDYtUSgmbWludXM7RidGMkZVRjhGVkY9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmpvLUYjNiZGTkZSLUZbbzYlLUZlbjYlUSgmYWxwaGE7RidGaG5GMi1GTzYkUSIxRidGMkZjb0YyRjItRiw2LlEiKUYnRi9GMkY1RjhGO0Y9Rj9GQUZDRkVGSEZSLUZlbjYlUSNlMUYnL0ZpbkY3L0YzUSdpdGFsaWNGJ0Zmb0YrLUYjNiYtRiM2KEZORlJGWkZSLUZbbzYlRl1vLUZPNiRRIjVGJ0YyRmNvRjItRiw2LVEnJnBsdXM7RidGMkZVRjhGVkY9Rj9GQUZDRmlvRltwLUYjNiZGTkZSLUZbbzYlRmBwRk5GY29GMkYyRmZwRlItRmVuNiVRI2UyRidGXHFGXXFGMg==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwmKiZJJXpldGFHRiRGLyZJJmRlbHRhR0YkNiMiIiVGLyIiIyZJJmFscGhhR0YkNiNGLyEiIzckNyNGNywmKiZGMkYvJkY0NiMiIiZGL0Y7JkY5NiNGN0Y7</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYjNigtSSNtbkdGJDYkUSIyRidGMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi9GNkY6RjgvRjxGOkY9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlgtSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dGOkYyRlItSSVtc3ViR0YkNiUtRmVuNiVRLSZ2YXJlcHNpbG9uO0YnRmhuRjItRk82JFEiNEYnRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YyLUYsNi1RJyZwbHVzO0YnRjJGVUY4RlZGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZqby1GIzYmRk5GUi1GW282JS1GZW42JVEnJmJldGE7RidGaG5GMi1GTzYkUSIxRidGMkZjb0YyRjItRiw2LlEiKUYnRi9GMkY1RjhGO0Y9Rj9GQUZDRkVGSEZSLUZlbjYlUSNlMUYnL0ZpbkY3L0YzUSdpdGFsaWNGJy1GLDYtUSgmbWludXM7RidGMkZVRjhGVkY9Rj9GQUZDRmlvRltwRistRiM2Ji1GIzYoRk5GUkZaRlItRltvNiVGXW8tRk82JFEiNUYnRjJGY29GMkZfcS1GIzYmRk5GUi1GW282JUZgcEZORmNvRjJGMkZmcEZSLUZlbjYlUSNlMkYnRlxxRl1xRjI=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIiwmKiZJJXpldGFHRiRGLyZJKGVwc2lsb25HRiQ2IyIiJUYvIiIjJkklYmV0YUdGJDYjRi9GNzckNyNGNywmKiZGMkYvJkY0NiMiIiZGLyEiIyZGOTYjRjdGNw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0NTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIxRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiYtRjQ2JVEnJiM5NTA7RidGN0Y6LUZMNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rk9GUUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29GZW8tRjE2JS1GNDYlUScmIzk0ODtGJ0Y3RjotRiw2Ji1GQDYkUSI0RidGOkZDRkZGOkZIRjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUlEldHJ1ZUYnRlNGVUZXRllGZW5GZG8vRltvUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JUYzLUYsNiYtRkA2JFEiMkYnRjpGQ0ZGRjpGSEZLLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmdxLUYsNiZGXm9GYW8tRjE2JUZpby1GLDYmLUZANiRRIjVGJ0Y6RkNGRkY6RkhGOkZDRkZGOkZDRkZGOkZhcC1GLDYoLUYxNiUtRjQ2JVEnJiM5NDY7RidGN0Y6Rj1GSEZLLUYsNidGY3EtRiw2JkZeb0Zhby1GMTYlLUY0NiVRJyYjOTQ5O0YnRjdGOkZccEZIRjpGQ0ZGRjpGQ0ZGRjpGYXAtRiw2KC1GMTYlRmZyRlxxRkhGSy1GLDYmRl5vRmFvLUYxNiVGX3NGXXJGSEY6RkNGRkY6RkNGRkY6RjovJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyYvJkkmYWxwaGFHNiI2IyIiIiomSSV6ZXRhR0YmRigmSSZkZWx0YUdGJjYjIiIlRigvJkYlNiMiIiMsJComRipGKCZGLDYjIiImRighIiIvJkklYmV0YUdGJkYnLCQqJkYqRigmSShlcHNpbG9uR0YmRi1GKEY4LyZGO0YxKiZGKkYoJkY/RjZGKA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJyYjOTUwO0YnRmZuRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JS1GLDYlUScmIzk0NTtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjFGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2JkZoby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9wL0ZORmBwLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRjlGXW9GYG9GOUZbcC1GIzYoLUZXNiVGZ3AtRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlby1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecy1GIzYmRmhvRmFxLUZXNiVGZ3EtRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Y5Rl1vRmBvRjlGXW9GYG9GOUZbcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZqcEZib0Zlby1GIzYnRmpyLUYjNiZGaG9GYXEtRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5RmpxRmJvRjlGXW9GYG9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZddEZjckZib0Zlby1GIzYmRmhvRmFxLUZXNiVGZnRGZHNGYm9GOUZdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NycvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRJJXpldGFHNiIvJkkmYWxwaGFHRio2IyIiIiomRilGLyZJJmRlbHRhR0YqNiMiIiVGLy8mRi02IyIiIywkKiZGKUYvJkYyNiMiIiZGLyEiIi8mSSViZXRhR0YqRi4sJComRilGLyZJKGVwc2lsb25HRipGM0YvRj4vJkZBRjcqJkYpRi8mRkVGPEYv</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">Case \316\266 = +1: Model </Font>D.6<Font subscript="true" encoding="UTF-8">\342\210\236</Font><Font superscript="true">1</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2773" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">[zeta = 1];
rel3 := update(rel2, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvSSV6ZXRhRzYiIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ1O0YnRmZuRjktRiM2JkZob0Zdb0Zgb0Y5RmJvRmVvLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGW3AtRiM2KC1GVzYlRmdwLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXItRlc2JUZecS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGXW9GYG9GOUZbcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZqcEZib0Zlby1GIzYnRmFyLUZXNiUtRiw2JVEnJiM5NDk7RidGZm5GOUZhcUZib0Zdb0Zgb0Y5Rl1vRmBvRjlGW3AtRiM2KC1GVzYlRmJzRmpxRmJvRmVvLUZXNiVGaXNGaXJGYm9GXW9GYG9GOUZbcC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GaG9GXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NygvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQiIiIvJkkmYWxwaGFHNiI2I0YpJkkmZGVsdGFHRi02IyIiJS8mRiw2IyIiIywkJkYwNiMiIiYhIiIvJkklYmV0YUdGLUYuLCQmSShlcHNpbG9uR0YtRjFGOy8mRj5GNSZGQUY5L0klemV0YUdGLUYp</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2772" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">sigma(4, 6, rel3);
sigma(5, 6, rel3);
[delta[5] = 0, epsilon[4] = 0];
rel4 := update(rel3, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRKCZkZWx0YTtGJy8lJ2l0YWxpY0dGOkYxLUYuNiRRIjVGJ0YxLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGMUY0LUZQNiVRI2U1RicvRlRRJXRydWVGJy9GMlEnaXRhbGljRidGMQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJiwkJkkmZGVsdGFHRiQ2I0YvIiIl</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNiYtSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUS0mdmFyZXBzaWxvbjtGJy8lJ2l0YWxpY0dGNEYvRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvRkwtRlY2JVEjZTRGJy9GWlEldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Yv">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJSwkJkkoZXBzaWxvbkdGJDYjRi8hIiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvJkkmZGVsdGFHNiI2IyIiJiIiIS8mSShlcHNpbG9uR0YmNiMiIiVGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2NC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ1O0YnRmZuRjktRiM2JkZob0Zdb0Zgb0Y5RmJvRmVvLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGW3AtRiM2KC1GVzYlRmdwLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmpwRmJvRmVvRl9yRl1vRmBvRjlGW3AtRiM2KC1GVzYlRmVyRmpxRmJvRmVvLUZXNiUtRiw2JVEnJiM5NDk7RidGZm5GOS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGW3AtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmhvRl1vRmBvRjlGW3AtRiM2KC1GVzYlRl5xRmFzRmJvRmVvRl9yRl1vRmBvRjlGW3AtRiM2KC1GVzYlRl5zRmFxRmJvRmVvRl9yRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NyovJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQiIiIvJkkmYWxwaGFHNiI2I0YpJkkmZGVsdGFHRi02IyIiJS8mRiw2IyIiIyIiIS8mSSViZXRhR0YtRi5GNy8mRjpGNSZJKGVwc2lsb25HRi02IyIiJi9JJXpldGFHRi1GKS8mRjBGP0Y3LyZGPkYxRjc=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2771" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">sigma(1, 5, rel4);
[epsilon[5] = 1 / delta[4]];
rel5 := update(rel4, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZGVsdGE7RicvJSdpdGFsaWNHRjpGMi1JI21uR0YkNiRRIjRGJ0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvRjZGOkY4L0Y8RjpGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZeby1GTzYlLUZSNiVRLSZ2YXJlcHNpbG9uO0YnRlVGMi1GWDYkUSI1RidGMkZlbkYyLUYsNi1RKCZtaW51cztGJ0YyRltvRjhGXG9GPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZccC1GWDYkUSIxRidGMkYyLUYsNi5RIilGJ0YvRjJGNUY4RjtGPUY/RkFGQ0ZFRkhGaG4tRlI2JVEjZTNGJy9GVkY3L0YzUSdpdGFsaWNGJ0Yy">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJCwmKiYmSSZkZWx0YUdGJDYjIiIlIiIiJkkoZXBzaWxvbkdGJDYjIiImRjZGNiEiIkY2</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0OTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSI1RidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUkmbWZyYWNHRiQ2KC1GQDYkUSIxRidGOi1GLDYmLUYxNiUtRjQ2JVEnJiM5NDg7RidGN0Y6LUYsNiYtRkA2JFEiNEYnRjpGQ0ZGRjpGSEZDRkZGOi8lLmxpbmV0aGlja25lc3NHRmFvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRjlGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyMvJkkoZXBzaWxvbkc2IjYjIiImKiQmSSZkZWx0YUc2IjYjIiIlISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ1O0YnRmZuRjktRiM2JkZob0Zdb0Zgb0Y5RmJvRmVvLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGW3AtRiM2KC1GVzYlRmdwLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmpwRmJvRmVvRl9yRl1vRmBvRjlGW3AtRiM2KC1GVzYlRmVyRmpxRmJvRmVvLUkmbWZyYWNHRiQ2KEZoby1GIzYmRlxxRl1vRmBvRjkvJS5saW5ldGhpY2tuZXNzR0Zqby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlcy8lKWJldmVsbGVkR0Y9Rl1vRmBvRjlGW3AtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmhvRl1vRmBvRjlGW3AtRiM2KC1GVzYlRl5xLUYjNiYtRmpuNiRRIjVGJ0Y5Rl1vRmBvRjlGYm9GZW9GX3JGXW9GYG9GOUZbcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDk7RidGZm5GOUZhcUZib0Zlb0ZfckZdb0Zgb0Y5RltwLUYjNigtRlc2JUZcdUZjdEZib0Zlb0Zcc0Zdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NysvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQiIiIvJkkmYWxwaGFHNiI2I0YpJkkmZGVsdGFHRi02IyIiJS8mRiw2IyIiIyIiIS8mSSViZXRhR0YtRi5GNy8mRjpGNSokRi8hIiIvSSV6ZXRhR0YtRikvJkYwNiMiIiZGNy8mSShlcHNpbG9uR0YtRjFGNy8mRkdGQ0Y9</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2774" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#General admissible automorphism of N6 in this branch
A5 := eval(A, rel5);

#Impose the condition that A defines an anti-involution
(A5.map(conjugate, A5) - LinearAlgebra:-IdentityMatrix(6))[1, 1];

#The condition is that |delta[5]| = 1</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSVtc3ViR0YkNiUtRiw2JVEnJiM5NDg7RicvRjBGPUY5LUYjNiYtSSNtbkdGJDYkUSI0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmFwLyUrZ3JvdXBhbGlnbkdGYXAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGaHAtRmhuNigtRmRvNiRGXnBGOUZfcEZicEZkcEZmcEZpcEZbcUZbcUZbcUZbcUZfcEZicEZkcC1GZW42K0ZbcS1GaG42KC1JJm1mcmFjR0YkNigtRmRvNiRGaHBGOS1GIzYmRmpuRmdvRmpvRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y9Rl9wRmJwRmRwRmZwRmlwRltxRltxRltxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxLUZobjYoRmZxRl9wRmJwRmRwRmZwRmlwRltxRltxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxRltxRmduRltxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxRltxRltxRmFxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxRltxRltxRltxRmVyRl9wRmJwRmRwLyUmYWxpZ25HUSVheGlzRicvRmBwUSliYXNlbGluZUYnL0ZjcEZeci9GZXBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGaXMvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZHQvJSZmcmFtZUdGZHQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmF0RmdvRmpvRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmd1LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzgyMjk5NjkzNjZGJ0Znb0Zqb0Y5">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNW0kcCpII3lTdVklPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNiYtSSNtbkdGJDYkUSI0RidGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmZuLUkmbW92ZXJHRiQ2JUYtLUZJNi1RJyYjNzczO0YnRjdGTEZORlBGUkZURlZGWEZaRmduL0ZZUSV0cnVlRidGNy1GSTYtUSgmbWludXM7RidGN0ZMRk5GUEZSRlRGVkZYL0ZlblEsMC4yMjIyMjIyZW1GJy9GaG5GZW8tRj02JFEiMUYnRjdGNw==">LCYqJiZJJmRlbHRhRzYiNiMiIiUiIiItSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGJEYpRikhIiJGKQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2775" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#By choosing t, we can change the phase of delta[4] arbitrarily, so all anti-involutions in this branch are equivalent
T5 := eval(A5, delta[4] = t);
T5.A5.map(conjugate, LinearAlgebra:-MatrixInverse(T5));

#Representative involution
eval(A5, delta[4] = 1);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiw2JVEidEYnRi9GMi8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX28vJStncm91cGFsaWduR0Zfby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zmby1GaG42KC1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmBvRmJvRmRvRmdvRmlvRmlvRmlvRmlvRl1vRmBvRmJvLUZlbjYrRmlvLUZobjYoLUkmbWZyYWNHRiQ2KC1GXHA2JEZmb0Y5LUYjNiZGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lLmxpbmV0aGlja25lc3NHRmZvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNxLyUpYmV2ZWxsZWRHRj1GXW9GYG9GYm9GZG9GZ29GaW9GaW9GaW9GaW9GXW9GYG9GYm8tRmVuNitGaW9GaW8tRmhuNihGZnBGXW9GYG9GYm9GZG9GZ29GaW9GaW9GaW9GXW9GYG9GYm8tRmVuNitGaW9GaW9GaW9GZ25GaW9GaW9GXW9GYG9GYm8tRmVuNitGaW9GaW9GaW9GaW9GYXBGaW9GXW9GYG9GYm8tRmVuNitGaW9GaW9GaW9GaW9GaW9GanFGXW9GYG9GYm8vJSZhbGlnbkdRJWF4aXNGJy9GXm9RKWJhc2VsaW5lRicvRmFvRmNxL0Zjb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zecy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zpcy8lJmZyYW1lR0Zpcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnNGanBGXXFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXHUvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIyOTk3MDU2NkYnRmpwRl1xRjk=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNW0wKCpII3lTdVklPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkmbWZyYWNHRiQ2KC1GLzYoLUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GR1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlEvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGam4tSSVtc3ViR0YkNiUtRkA2JVEnJiM5NDg7RicvRkRGUUZNLUYvNiYtSSNtbkdGJDYkUSI0RidGTS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGUUZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGam9GXXBGTS1GLzYmLUkmbW92ZXJHRiQ2JUY/LUZKNi1RJyYjNzczO0YnRk1GT0ZSRlRGVkZYRlpGZm5GaG5GW28vRmduRkVGam9GXXBGTS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHEvJSliZXZlbGxlZEdGUS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZ3EvJStncm91cGFsaWduR0ZncS8lKHJvd3NwYW5HRl1xLyUrY29sdW1uc3BhbkdGXXEtRjg2KC1GZ282JEZhcEZNRmVxRmhxRmpxRlxyRl5yRmByRmByRmByRmByRmVxRmhxRmpxLUY1NitGYHItRjg2KC1GOzYoRmJwRj1GW3FGXnFGYXFGY3FGZXFGaHFGanFGXHJGXnJGYHJGYHJGYHJGYHJGZXFGaHFGanEtRjU2K0ZgckZgci1GODYoLUZnbzYkRl1xRk1GZXFGaHFGanFGXHJGXnJGYHJGYHJGYHJGZXFGaHFGanEtRjU2K0ZgckZgckZgckY3RmByRmByRmVxRmhxRmpxLUY1NitGYHJGYHJGYHJGYHJGZnJGYHJGZXFGaHFGanEtRjU2K0ZgckZgckZgckZgckZgckZcc0ZlcUZocUZqcS8lJmFsaWduR1ElYXhpc0YnL0ZmcVEpYmFzZWxpbmVGJy9GaXFGYHEvRltyUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGRS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmJ0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl11LyUmZnJhbWVHRl11LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGUS8lLWVxdWFsY29sdW1uc0dGUS8lLWRpc3BsYXlzdHlsZUdGUS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZqdEZqb0ZdcEZNRk0vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MjI5OTY1NTEwRic=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNTViJypII3lTdVklPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEY3RkxGTEZMRkxGQUZERkYtRjU2K0ZMRkxGN0ZMRkxGTEZBRkRGRi1GNTYrRkxGTEZMRjdGTEZMRkFGREZGLUY1NitGTEZMRkxGTEY3RkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIyOTk2NTYzMEYn">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNUljJypII3lTdVklPQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Case<Font encoding="UTF-8"> \316\266 = -1: Models D.6<Font subscript="true">\342\210\236</Font></Font><Font superscript="true">2</Font>, Models D.6<Font subscript="true" encoding="UTF-8">\342\210\236</Font><Font superscript="true">4</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2782" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">[zeta = -1];
rel3 := update(rel2, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvSSV6ZXRhRzYiISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUZqbjYkUSIxRidGOUY5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiUtRiw2JVEnJiM5NDU7RidGZm5GOS1GIzYmRmBwRl1vRmBvRjlGYm9GZW8tRiM2J0Zqby1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zdb0Zgb0Y5Rl1vRmBvRjlGY3AtRiM2KC1GVzYlRl9xLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRlc2JUZocS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGY3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGYnFGYm9GZW8tRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5RltyRmJvRl1vRmBvRjlGY3AtRiM2KC1GVzYlRmRzRmRyRmJvRmVvLUYjNidGam8tRlc2JUZpc0Zbc0Zib0Zdb0Zgb0Y5Rl1vRmBvRjlGY3AtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmhvRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NygvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQhIiIvJkkmYWxwaGFHNiI2IyIiIiwkJkkmZGVsdGFHRi02IyIiJUYpLyZGLDYjIiIjJkYyNiMiIiYvJkklYmV0YUdGLUYuJkkoZXBzaWxvbkdGLUYzLyZGPkY3LCQmRkBGOkYpL0klemV0YUdGLUYp</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2781" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">sigma(4, 6, rel3);
sigma(5, 6, rel3);
[delta[4] = 0, epsilon[5] = 0];
rel4 := update(rel3, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRKCZkZWx0YTtGJy8lJ2l0YWxpY0dGOkYxRi0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YxRjQtRlA2JVEjZTRGJy9GVFEldHJ1ZUYnL0YyUSdpdGFsaWNGJ0Yx">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJSwkJkkmZGVsdGFHRiQ2I0YvRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNiYtSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUS0mdmFyZXBzaWxvbjtGJy8lJ2l0YWxpY0dGNEYvLUZJNiRRIjVGJ0YvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGL0ZMLUZWNiVRI2U1RicvRlpRJXRydWVGJy9GMFEnaXRhbGljRidGLw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJiwkJkkoZXBzaWxvbkdGJDYjRi8hIiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvJkkmZGVsdGFHNiI2IyIiJSIiIS8mSShlcHNpbG9uR0YmNiMiIiZGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2NC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUZqbjYkUSIxRidGOUY5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiUtRiw2JVEnJiM5NDU7RidGZm5GOS1GIzYmRmBwRl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RmNwLUYjNigtRlc2JUZfcS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGY3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGYnFGYm9GZW8tRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GXW9GYG9GOUZjcC1GIzYoLUZXNiVGXXNGanFGYm9GZW9GZHFGXW9GYG9GOUZjcC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GaG9GXW9GYG9GOUZjcC1GIzYoLUZXNiVGYXJGZXNGYm9GZW9GZHFGXW9GYG9GOUZjcC1GIzYoLUZXNiVGYnNGZHJGYm9GZW9GZHFGXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NyovJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQhIiIvJkkmYWxwaGFHNiI2IyIiIiIiIS8mRiw2IyIiIyZJJmRlbHRhR0YtNiMiIiYvJkklYmV0YUdGLUYuJkkoZXBzaWxvbkdGLTYjIiIlLyZGO0YzRjAvSSV6ZXRhR0YtRikvJkY2Rj5GMC8mRj1GN0Yw</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2780" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">sigma(1, 5, rel4);
[epsilon[4] = 1 / delta[5]];
rel5 := update(rel4, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYsNi5RIihGJy8lJXNpemVHUSI4RidGLy9GM1EldHJ1ZUYnRjUvRjhGTUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRlAtRiM2Ji1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEoJmRlbHRhO0YnLyUnaXRhbGljR0Y0Ri8tSSNtbkdGJDYkUSI1RidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGZG8tRlc2JS1GWjYlUS0mdmFyZXBzaWxvbjtGJ0ZnbkYvLUZqbjYkUSI0RidGL0Zdb0YvRistRmpuNiRRIjFGJ0YvRi8tRiw2LlEiKUYnRklGL0ZMRjVGTkY5RjtGPUY/Rk9GUUZgby1GWjYlUSNlM0YnL0ZobkZNL0YwUSdpdGFsaWNGJ0Yv">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkrRDZpbmZpbml0eUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJCwmKiYmSSZkZWx0YUdGJDYjIiImIiIiJkkoZXBzaWxvbkdGJDYjIiIlRjYhIiJGNkY2</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0OTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSI0RidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUkmbWZyYWNHRiQ2KC1GQDYkUSIxRidGOi1GLDYmLUYxNiUtRjQ2JVEnJiM5NDg7RidGN0Y6LUYsNiYtRkA2JFEiNUYnRjpGQ0ZGRjpGSEZDRkZGOi8lLmxpbmV0aGlja25lc3NHRmFvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRjlGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyMvJkkoZXBzaWxvbkc2IjYjIiIlKiQmSSZkZWx0YUc2IjYjIiImISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUZqbjYkUSIxRidGOUY5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiUtRiw2JVEnJiM5NDU7RidGZm5GOS1GIzYmRmBwRl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RmNwLUYjNigtRlc2JUZfcS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGY3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGYnFGYm9GZW8tSSZtZnJhY0dGJDYoRmBwLUYjNiZGX3JGXW9GYG9GOS8lLmxpbmV0aGlja25lc3NHRmJwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlzLyUpYmV2ZWxsZWRHRj1GXW9GYG9GOUZjcC1GIzYoLUZXNiVGXXNGanFGYm9GZW9GZHFGXW9GYG9GOUZjcC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GaG9GXW9GYG9GOUZjcC1GIzYoLUZXNiVGYXItRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zlb0ZkcUZdb0Zgb0Y5RmNwLUYjNigtRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5RmRyRmJvRmVvRmRxRl1vRmBvRjlGY3AtRiM2KC1GVzYlRmR1Rlt1RmJvRmVvRmBzRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NysvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQhIiIvJkkmYWxwaGFHNiI2IyIiIiIiIS8mRiw2IyIiIyZJJmRlbHRhR0YtNiMiIiYvJkklYmV0YUdGLUYuKiRGNUYpLyZGO0YzRjAvSSV6ZXRhR0YtRikvJkY2NiMiIiVGMC8mSShlcHNpbG9uR0YtRjdGMC8mRkdGQ0Y8</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2783" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#General admissible automorphism of N6 in this branch
A5 := eval(A, rel5);

#Impose the condition that A defines an anti-involution
(A5.map(conjugate, A5) - LinearAlgebra:-IdentityMatrix(6))[1, 1];

#The condition is that delta[5] is real</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GIzYmLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ4O0YnL0YwRj1GOS1GIzYmLUZbbzYkUSI1RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHRl1vRl9xRmJxRjkvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcS8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmhvRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrLUZobjYoRmNwRl5vRmFvRmNvRmVvRmhvRmduRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrRmduRmduLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1zRl9wRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GYXJGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25GZXJGXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmpxL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZcdS8lJmZyYW1lR0ZcdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXRGX3FGYnFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3YvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIyOTk1OTQ5NEYnRl9xRmJxRjk=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNSVcZipII3lTdVklPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUkmbW92ZXJHRiQ2JS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTQ4O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiM2Ji1JI21uR0YkNiRRIjVGJ0Y9LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y8Rj0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RJyYjNzczO0YnRj0vJSZmZW5jZUdGPC8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zcby9GaW5RJXRydWVGJ0ZGRklGPS1GIzYmRjNGRkZJRj0vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhvLyUpYmV2ZWxsZWRHRjwtRk82LVEoJm1pbnVzO0YnRj1GUkZURlZGWEZaRmZuRmhuL0Zbb1EsMC4yMjIyMjIyZW1GJy9GXm9GYXAtRkM2JEZlb0Y9Rj0=">LCYqJiZJJmRlbHRhRzYiNiMiIiYhIiItSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGJCIiIkYuRilGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2784" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#By choosing t, we may normalize to delta[5] = +1 or -1
T5 := eval(A5, delta[5] = t);
T5.A5.map(conjugate, LinearAlgebra:-MatrixInverse(T5));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GIzYmLUYsNiVRInRGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lLmxpbmV0aGlja25lc3NHRmdvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj1GXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGY3BGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ24tRmhuNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnJGX3BGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbkZqb0ZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZmcUZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbkZnbkZqcUZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9GX3EvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF0LyUmZnJhbWVHRmF0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedEZmcEZpcEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MjI5OTYwNTc0RidGZnBGaXBGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNXUwJypII3lTdVklPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNT1iJipII3lTdVklPQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Font encoding="UTF-8">Case \316\264</Font><Font subscript="true">5</Font> = +1: Model D.6<Font subscript="true" encoding="UTF-8">\342\210\236</Font><Font superscript="true">2</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2800" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">[delta[5] = 1];
rel6 := update(rel5, %);

A6 := eval(A, rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvJkkmZGVsdGFHNiI2IyIiJiIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUZqbjYkUSIxRidGOUY5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiUtRiw2JVEnJiM5NDU7RidGZm5GOS1GIzYmRmBwRl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RmNwLUYjNigtRlc2JUZfcS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvRmBwRl1vRmBvRjlGY3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGYnFGYm9GZW9GYHBGXW9GYG9GOUZjcC1GIzYoLUZXNiVGY3JGanFGYm9GZW9GZHFGXW9GYG9GOUZjcC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GaG9GXW9GYG9GOUZjcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRmVvRmRxRl1vRmBvRjlGY3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Zlb0ZkcUZdb0Zgb0Y5RmNwLUYjNigtRlc2JUZfdEZmc0Zib0Zlb0ZgcEZdb0Zgb0Y5RmNwLUYjNigtRlc2JUZjc0ZidEZib0Zlb0ZgcEZdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NywvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQhIiIvJkkmYWxwaGFHNiI2IyIiIiIiIS8mRiw2IyIiI0YvLyZJJWJldGFHRi1GLkYvLyZGN0YzRjAvSSV6ZXRhR0YtRikvJkkmZGVsdGFHRi02IyIiJUYwLyZJKGVwc2lsb25HRi02IyIiJkYwLyZGQ0Y/Ri8vJkY+RkRGLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JEZnb0Y5Rl5vRmFvRmNvRmVvRmhvRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrRmpvRmduRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrRmduRmduLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRlxwRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25Gam9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25GYnBGXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIyOTk1NTYzOEYnRlx0Rl90Rjk=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNVFjJipII3lTdVklPQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Realization</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2809" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#Fixed-point subalgebra
P0 := Matrix(
    [[1,  I, 0, 0,  0, 0],
     [1, -I, 0, 0,  0, 0],
     [0,  0, I, 0,  0, 0],
     [0,  0, 0, 1,  I, 0],
     [0,  0, 0, 1, -I, 0],
     [0,  0, 0, 0,  0, I]]
);

#Real basis for the fixed-point subalgebra of the anti-involution
D6infinity2preBasis := [seq(evalDG(add(P0[i, j] * e||i, i=1..6)), j=1..6)];

#Verify that the basis is fixed by the anti-involution
convert(A6, DGtensor, [[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]):
seq(convert(ContractIndices(%, DGmap(1, conjugate, D6infinity2preBasis[i]), [[2, 1]]), DGvector) &amp;minus D6infinity2preBasis[i], i=1..nops(D6infinity2preBasis));

D6lambda2plusData := LieAlgebraData(D6infinity2preBasis, D6infinity2);
DGsetup(%, [f], [theta]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIklGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUZbbzYkUSIwRidGOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZeb0Zhb0Zjby1GZW42K0Znbi1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvRl5wRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRmlvRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmduRmlvRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmduRmVwRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRl5wRl5wRmlvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmlyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRzLyUmZnJhbWVHRmRzLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zhc0ZfcUZicUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZndC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MjI5OTU1NzU4RidGX3FGYnFGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNWVkJipII3lTdVklPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVE0RDZpbmZpbml0eTJwcmVCYXNpc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYmLUYsNiVRI2UxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnbi1GLDYlUSNlMkYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ki1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgby9GTkZhb0ZWLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZm5GaG5GZm9Gam9GaW5GOUZcby1GIzYmRmZvRmpvLUYsNiVRI2UzRidGL0YyRjlGXG8tRiM2Ji1GLDYlUSNlNEYnRi9GMkZZLUYsNiVRI2U1RidGL0YyRjlGXG8tRiM2KkZmb0Zqb0ZocEZecEZmb0Zqb0ZbcUY5RlxvLUYjNiZGZm9Gam8tRiw2JVEjZTZGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXFGaHFGOQ==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiRjA3JDcjIiIjRjAtRiQ2IzckRig3JDckRi9eI0YwNyRGMl4jISIiLUYkNiM3JEYoNyM3JDcjIiIkRjktRiQ2IzckRig3JDckNyMiIiVGMDckNyMiIiZGMC1GJDYjNyRGKDckNyRGSUY5NyRGTEY7LUYkNiM3JEYoNyM3JDcjIiInRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NigtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyM3JDcjIiIiIiIhRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEyRDZsYW1iZGEycGx1c0RhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjItRiM2Li1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5LUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXm9GX3AtRiM2JC1GLDYlUSNlM0YnRi9GMkY5LUYsNiVRIyx+RidGL0YyRjktRiM2LkZTRmVuRmpuRl1xRmdvRlxwRmBwRmZwRmpwRmJvRmJxRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTRGJ0YvRjJGOUZnb0ZccC1GZ3A2JFEiMEYnRjlGYnFGOS1GIzYuRlNGZW5Gam4tRiM2JC1GLDYlUSNlNUYnRi9GMkY5RmdvRlxwRmBwRmZwRmpwRl1xRmJxRjktRiM2LkZTRmVuRmpuLUYjNiQtRiw2JVEjZTZGJ0YvRjJGOUZnb0ZccEZgcEZmcEZqcEZib0ZicUY5LUYjNi1GU0Zib0ZqbkZdcUZnb0ZccEZmcEZqcEZlbkZicUY5LUYjNi1GU0Zib0ZqbkZpcUZnb0ZccEZmcEZqcEZdcUZicUY5LUYjNitGU0Zib0ZqbkZjckZnb0ZccEZeckZicUY5LUYjNi1GU0Zib0ZqbkZqckZnb0ZccEZmcEZqcEZlbkZicUY5LUYjNi1GU0ZdcUZqbkZpcUZnb0ZccEZmcEZqcEZib0ZicUY5LUYjNi5GU0ZdcUZqbkZjckZnb0ZccEZgcEZmcEZqcEZlbkZicUY5LUYjNitGU0ZdcUZqbkZqckZnb0ZccEZeckZicUY5LUYjNi5GU0ZpcUZqbkZjckZnb0ZccEZgcEZmcEZqcEZdcUZicUY5LUYjNi5GU0ZpcUZqbkZqckZnb0ZccEZgcEZmcEZqcEZjckZicUY5LUYjNixGU0ZjckZqbkZqckZnb0ZccEZmcEZqcEZpcUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJLEQ2aW5maW5pdHkyR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNy43JDclIiIiIiIjIiIkISIjNyQ3JUYzRjVGNEY2NyQ3JUYzIiImRjVGNjckNyVGM0YrRjRGNjckNyVGNEY1RjNGNDckNyVGNCIiJUY1RjQ3JDclRjRGK0YzRjQ3JDclRjVGQkY0RjQ3JDclRjVGO0YzRjY3JDclRkJGO0Y1RjY3JDclRkJGK0Y7RjY3JDclRjtGK0ZCRjQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STlMaWV+YWxnZWJyYTp+RDZpbmZpbml0eTJHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2810" drawlabel="true">
<Input>
<Text-field prompt="D6infinity2 &gt; " style="Maple Input" layout="Normal">P1 := Matrix(
    [[1 / (2 * sqrt(2)),  1 / (2 * sqrt(2)), -1 / sqrt(2),  0    ,  1,  0],
     [1 / (2 * sqrt(2)),  1 / (2 * sqrt(2)),  1 / sqrt(2),  0    ,  0,  1],
     [1 /  2           , -1 /  2           ,  0          , -1 / 2,  0,  0],
     [0                ,  0                ,  0          ,  0    , -1,  0],
     [0                ,  0                ,  0          ,  0    ,  0, -1],
     [0                ,  0                ,  0          ,  1 / 2,  0,  0]]
);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GYG82JFEiNEYnRjkvJS5saW5ldGhpY2tuZXNzR0Ziby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY3AtRiM2JC1JJm1zcXJ0R0YkNiMtRmBvNiRRIjJGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZHEvJStncm91cGFsaWduR0ZkcS8lKHJvd3NwYW5HRmJvLyUrY29sdW1uc3BhbkdGYm9GZ24tRmhuNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXItRiM2KC1GXW82KEZfb0ZqcEZmb0Zob0ZbcEZdcEZfcEZlcEZdcUZgcUY5Rl1xRmBxRjlGYnFGZXFGZ3FGaXFGW3ItRmhuNigtRmBvNiRRIjBGJ0Y5RmJxRmVxRmdxRmlxRltyLUZobjYoRl9vRmJxRmVxRmdxRmlxRltyRltzRmJxRmVxRmdxLUZlbjYrRmduRmduLUZobjYoRmdyRmJxRmVxRmdxRmlxRltyRltzRltzRmBzRmJxRmVxRmdxLUZlbjYrLUZobjYoRmlyRmJxRmVxRmdxRmlxRltyLUZobjYoLUYjNidGYXJGaXJGXXFGYHFGOUZicUZlcUZncUZpcUZbckZbc0Zqc0Zbc0Zbc0ZicUZlcUZncS1GZW42K0Zbc0Zbc0Zbc0Zbcy1GaG42KC1GIzYlRmFyRl9vRjlGYnFGZXFGZ3FGaXFGW3JGW3NGYnFGZXFGZ3EtRmVuNitGW3NGW3NGW3NGW3NGW3NGYHRGYnFGZXFGZ3EtRmVuNitGW3NGW3NGW3NGaHNGW3NGW3NGYnFGZXFGZ3EvJSZhbGlnbkdRJWF4aXNGJy9GY3FRKWJhc2VsaW5lRicvRmZxRmpvL0ZocVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZkdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zfdi8lJmZyYW1lR0Zfdi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXHZGXXFGYHFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYncvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIxMjcwOTU0MkYnRl1xRmBxRjk=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNVUmNEZAeVN1WSU9</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2811" drawlabel="true">
<Input>
<Text-field prompt="D6infinity2 &gt; " style="Maple Input" layout="Normal">#Change basis to realize the fixed-point subalgebra as sl2 x (so2 x R^2)
ChangeFrame(D6infinity2):
[seq(evalDG(add(P1[i, j] * f||i, i=1..6)), j=1..6)];
sl2so2R2data := LieAlgebraData(%, sl2so2R2);
DGsetup(sl2so2R2data, [Xa, Ya, Ha, Zhata, V1a, V2a], [theta]);
MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNi4tSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRjc2JFEiNEYnRjovJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRkUvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGOi8lJmZlbmNlR0ZKLyUqc2VwYXJhdG9yR0ZKLyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmluLUkjbWlHRiQ2JVEjZjFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GO1EnaXRhbGljRictRkw2LVEnJnBsdXM7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmlvRjBGSy1GXW82JVEjZjJGJ0Zgb0Zjb0Zlby1GMTYoLUY3NiRGQkY6RjZGQEZDRkZGSEZLLUZdbzYlUSNmM0YnRmBvRmNvRjotRkw2LVEiLEYnRjpGTy9GUkZib0ZTRlVGV0ZZRmVuRmduL0Zbb1EsMC4zMzMzMzMzZW1GJy1GLDYuRjBGS0Zcb0Zlb0YwRktGW3AtRkw2LVEoJm1pbnVzO0YnRjpGT0ZRRlNGVUZXRllGZW5GaG9Gam9GXnBGS0ZicEY6RmVwLUYsNitGXXEtRjE2KEYzRjZGQEZDRkZGSEZLRlxvRmVvRmJxRktGW3BGOkZlcC1GLDYrRl1xRl5wRktGYnBGZW9GXnBGSy1GXW82JVEjZjZGJ0Zgb0Zjb0Y6RmVwLUYsNiZGXG9GXXEtRl1vNiVRI2Y0RidGYG9GY29GOkZlcC1GLDYmRltwRl1xLUZdbzYlUSNmNUYnRmBvRmNvRjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkpGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSxENmluZmluaXR5MkclKnByb3RlY3RlZEc3IjclNyQ3IyIiIiwkKiQiIiMjRjBGMyNGMCIiJTckNyNGM0YxNyQ3IyIiJEY0LUYkNiM3JEYoNyVGLkY3NyRGOiMhIiJGMy1GJDYjNyRGKDckNyRGLywkRjJGQTckRjgsJEYyRjQtRiQ2IzckRig3JEZANyQ3IyIiJ0Y0LUYkNiM3JEYoNyQ3JEYvRjA3JDcjRjZGQi1GJDYjNyRGKDckNyRGOEYwNyQ3IyIiJkZC</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtc2wyc28yUjJkYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNistRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiQtRiw2JVEjZTNGJ0YvRjJGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNi5GU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcEZlbkZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U0RidGL0YyRjlGZ29GXHAtRmFxNiRRIjBGJ0Y5RmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccEZeckZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZ29GXHBGXnJGZXBGOS1GIzYtRlNGYm9Gam5GYHBGZ29GXHBGYHFGZHFGYm9GZXBGOS1GIzYrRlNGYm9Gam5GaXFGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYm9Gam5GY3JGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYm9Gam5GanJGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYHBGam5GaXFGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYHBGam5GY3JGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYHBGam5GanJGZ29GXHBGXnJGZXBGOS1GIzYrRlNGaXFGam5GY3JGZ29GXHBGanJGZXBGOS1GIzYsRlNGaXFGam5GanJGZ29GXHBGanBGY3JGZXBGOS1GIzYqRlNGY3JGam5GanJGZ29GXHBGXnJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJKXNsMnNvMlIyR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNyc3JDclIiIiIiIjIiIkRjM3JDclRjNGNUYzISIjNyQ3JUY0RjVGNEY0NyQ3JSIiJSIiJkYrRjM3JDclRj1GK0Y+ISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STZMaWV+YWxnZWJyYTp+c2wyc28yUjJHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUknbXN0eWxlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYsLUkkbXRkR0YkNigtSSVtcm93R0YkNictSSZtdGV4dEdGJDYkUSlzbDJzbzJSMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMjYoLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYxLjBweEYnLyUmZGVwdGhHRkUvJSpsaW5lYnJlYWtHUSVhdXRvRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HUSZyaWdodEYnLyUrZ3JvdXBhbGlnbkdGUC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZYLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y7Rk5GUUZURlZGWS1GMjYoLUkjbWlHRiQ2JVEjWGFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GPFEnaXRhbGljRidGTkZRRlRGVkZZLUYyNigtRl5vNiVRI1lhRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRI0hhRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRJlpoYXRhRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRJFYxYUYnRmFvRmRvRk5GUUZURlZGWS1GMjYoLUZebzYlUSRWMmFGJ0Zhb0Zkb0ZORlFGVEZWRllGTkZRRlQtRi82LC1GMjYoLUY1NidGXW9GPkZlbkZobkY7Rk5GUUZURlZGWS1GMjYoLUkjbW5HRiQ2JFEiMEYnRjtGTkZRRlRGVkZZLUYyNigtRjU2JEZdcEY7Rk5GUUZURlZGWS1GMjYoLUY1NictSSNtb0dGJDYtUSgmbWludXM7RidGOy8lJmZlbmNlR0Zqbi8lKnNlcGFyYXRvckdGam4vJSlzdHJldGNoeUdGam4vJSpzeW1tZXRyaWNHRmpuLyUobGFyZ2VvcEdGam4vJS5tb3ZhYmxlbGltaXRzR0Zqbi8lJ2FjY2VudEdGam4vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zncy1GaHE2JFEiMkYnRjstRmRyNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y7RmdyRmlyRltzRl1zRl9zRmFzRmNzL0Zmc1EmMC4wZW1GJy9GaXNGYXRGXW9GO0ZORlFGVEZWRllGZXFGZXFGZXFGTkZRRlQtRi82LC1GMjYoLUY1NidGaG9GPkZlbkZobkY7Rk5GUUZURlZGWS1GMjYoLUY1NiVGY3JGXXBGO0ZORlFGVEZWRllGZXEtRjI2KC1GNTYmRmpzRl10RmhvRjtGTkZRRlRGVkZZRmVxRmVxRmVxRk5GUUZULUYvNiwtRjI2KC1GNTYnRl1wRj5GZW5GaG5GO0ZORlFGVEZWRlktRjI2KC1GNTYmRmpzRl10Rl1vRjtGTkZRRlRGVkZZLUYyNigtRjU2J0ZjckZqc0ZddEZob0Y7Rk5GUUZURlZGWUZlcUZlcUZlcUZlcUZORlFGVC1GLzYsLUYyNigtRjU2J0ZicEY+RmVuRmhuRjtGTkZRRlRGVkZZRmVxRmVxRmVxRmVxLUYyNigtRjU2JEZccUY7Rk5GUUZURlZGWS1GMjYoLUY1NiVGY3JGZ3BGO0ZORlFGVEZWRllGTkZRRlQtRi82LC1GMjYoLUY1NidGZ3BGPkZlbkZobkY7Rk5GUUZURlZGWUZlcUZlcUZlcS1GMjYoLUY1NiVGY3JGXHFGO0ZORlFGVEZWRllGZXFGZXFGTkZRRlQtRi82LC1GMjYoLUY1NidGXHFGPkZlbkZobkY7Rk5GUUZURlZGWUZlcUZlcUZlcS1GMjYoLUY1NiRGZ3BGO0ZORlFGVEZWRllGZXFGZXFGTkZRRlQtRi82JUZORlFGVC8lJmFsaWduR1ElYXhpc0YnL0ZPUSliYXNlbGluZUYnRlEvRlVRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zjby8lLGNvbHVtbndpZHRoR0ZNL0ZHRk0vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUUlzb2xpZH5ub25lfm5vbmV+bm9uZX5ub25lfm5vbmV+bm9uZX5ub25lRicvJSxjb2x1bW5saW5lc0dGZ3kvJSZmcmFtZUdRJW5vbmVGJy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRmpuLyUtZXF1YWxjb2x1bW5zR0Zqbi8lLWRpc3BsYXlzdHlsZUdGam4vJSVzaWRlR0ZTLyUwbWlubGFiZWxzcGFjaW5nR0ZkeUZlbkZobkY7">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2812" drawlabel="true">
<Input>
<Text-field prompt="D6infinity2 &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(sl2so2R2):
DGinformation(&quot;FrameBaseVectors&quot;):
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1)[i, j] * %[i], i=1..6)), j=1..6)];

%[6];
evalDG(%%[4] + %%[5]), evalDG(%%[5] - %%[4]);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNi4tSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRidGNi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGQi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6LyUmZmVuY2VHRkcvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tSSNtaUdGJDYlUSNYYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y7USdpdGFsaWNGJy1GSTYtUScmcGx1cztGJ0Y6RkxGTkZQRlJGVEZWRlgvRmVuUSwwLjIyMjIyMjJlbUYnL0ZobkZmb0YwRkgtRmpuNiVRI1lhRidGXW9GYG8tRkk2LVEoJm1pbnVzO0YnRjpGTEZORlBGUkZURlZGWEZlb0Znb0YwRkgtRmpuNiVRI0hhRidGXW9GYG9GOi1GSTYtUSIsRidGOkZML0ZPRl9vRlBGUkZURlZGWEZaL0ZoblEsMC4zMzMzMzMzZW1GJy1GLDYuRjBGSEZpbkZib0YwRkhGaG9GYm9GMEZIRl5wRjpGYXAtRiw2JkZpbkZbcEZob0Y6RmFwLUYsNjBGMEZIRmluRmJvRjBGSEZob0ZbcEYwRkhGXnBGW3AtRmpuNiVRJFYxYUYnRl1vRmBvRjpGYXAtRiw2MEYwRkhGaW5GYm9GMEZIRmhvRmJvRjBGSEZecEZbcC1Gam42JVEkVjJhRidGXW9GYG9GOkZhcC1GLDYqRmluRltwRmhvRmJvRjZGSC1Gam42JVEmWmhhdGFGJ0Zdb0Zgb0Y6LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZHRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlzbDJzbzJSMkclKnByb3RlY3RlZEc3IjclNyQ3IyIiIiwkKiQiIiMjRjBGM0Y0NyQ3I0YzRjE3JDcjIiIkLCRGMiMhIiJGMy1GJDYjNyRGKDclRi5GNTckRjhGMS1GJDYjNyRGKDckNyRGL0YwNyRGNkY8LUYkNiM3JEYoNyZGLkY1Rjc3JDcjIiImRjwtRiQ2IzckRig3JkYuRjVGQTckNyMiIidGPC1GJDYjNyRGKDclRkZGRzckNyMiIiVGMw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjWGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkwtRiw2JVEjWWFGJ0YvRjItRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ24tRiw2JVEmWmhhdGFGJ0YvRjJGOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpc2wyc28yUjJHJSpwcm90ZWN0ZWRHNyI3JTckNyMiIiJGLzckNyMiIiMhIiI3JDcjIiIlRjI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNi4tSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSSNtaUdGJDYlUSNYYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GODYtUScmcGx1cztGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm5GLUY3LUZQNiVRI1lhRidGU0ZWLUY4Ni1RKCZtaW51cztGJ0Y0RjtGPkZARkJGREZGRkhGZW5GZ24tRlA2JVEkVjFhRidGU0ZWRltvLUZQNiVRJFYyYUYnRlNGVkY0LUY4Ni1RIixGJ0Y0RjsvRj9GVUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GIzYqRi1GNy1GUDYlUSNIYUYnRlNGVkZYRl5vRltvRmFvRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNA==">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlzbDJzbzJSMkclKnByb3RlY3RlZEc3IjcmNyQ3IyIiIiokIiIjI0YwRjI3JDcjRjJGMTckNyMiIiYhIiI3JDcjIiInRjktRiQ2IzckRig3JTckNyMiIiRGMTckRjdGMEY6</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Font encoding="UTF-8">Case \316\264</Font><Font subscript="true">5</Font> = -1: Model D.6<Font subscript="true" encoding="UTF-8">\342\210\236</Font><Font superscript="true">4</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2826" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">[delta[5] = -1];
rel6 := update(rel5, %);

A6 := eval(A, rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvJkkmZGVsdGFHNiI2IyIiJiEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUZqbjYkUSIxRidGOUY5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiUtRiw2JVEnJiM5NDU7RidGZm5GOS1GIzYmRmBwRl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RmNwLUYjNigtRlc2JUZfcS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGY3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGYnFGYm9GZW9GaG9GXW9GYG9GOUZjcC1GIzYoLUZXNiVGY3JGanFGYm9GZW9GZHFGXW9GYG9GOUZjcC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GaG9GXW9GYG9GOUZjcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRmVvRmRxRl1vRmBvRjlGY3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Zlb0ZkcUZdb0Zgb0Y5RmNwLUYjNigtRlc2JUZfdEZmc0Zib0Zlb0Zob0Zdb0Zgb0Y5RmNwLUYjNigtRlc2JUZjc0ZidEZib0Zlb0Zob0Zdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NywvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQhIiIvJkkmYWxwaGFHNiI2IyIiIiIiIS8mRiw2IyIiI0YpLyZJJWJldGFHRi1GLkYpLyZGN0YzRjAvSSV6ZXRhR0YtRikvJkkmZGVsdGFHRi02IyIiJUYwLyZJKGVwc2lsb25HRi02IyIiJkYwLyZGQ0Y/RikvJkY+RkRGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGam9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25Gam9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zdci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zoci8lJmZyYW1lR0Zoci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZmcS8lMG1pbmxhYmVsc3BhY2luZ0dGZXIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3QvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIxNDQwMDExMEYnRmpzRl10Rjk=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNTUsUzkjeVN1WSU9</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Realization</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2818" drawlabel="true">
<Input>
<Text-field prompt="D6infinity &gt; " style="Maple Input" layout="Normal">#Fixed-point subalgebra
P0 := Matrix(
    [[ 1, I, 0,  0, 0, 0],
     [-1, I, 0,  0, 0, 0],
     [ 0, 0, I,  0, 0, 0],
     [ 0, 0, 0,  1, I, 0],
     [ 0, 0, 0, -1, I, 0],
     [ 0, 0, 0,  0, 0, I]]
);

#Real basis for the fixed-point subalgebra of the anti-involution
D6infinity4preBasis := [seq(evalDG(add(P0[i, j] * e||i, i=1..6)), j=1..6)];


#Verify that the basis is fixed by the anti-involution
convert(A6, DGtensor, [[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]):
seq(convert(ContractIndices(%, DGmap(1, conjugate, D6infinity4preBasis[i]), [[2, 1]]), DGvector) &amp;minus D6infinity4preBasis[i], i=1..nops(D6infinity4preBasis));

D6infinity4data := LieAlgebraData(D6infinity4preBasis, D6infinity4);
DGsetup(%, [f], [theta]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIklGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUZbbzYkUSIwRidGOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZeb0Zhb0Zjby1GZW42Ky1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZqbkY5Rl5vRmFvRmNvRmVvRmdvRmlvRl5wRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRmlvRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmduRmlvRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmVwRmlvRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRl5wRl5wRmlvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmRyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9zLyUmZnJhbWVHRl9zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zccy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZndC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MjE0NDAwMjMwRidGYnRGZXRGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNUktUzkjeVN1WSU9</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVE0RDZpbmZpbml0eTRwcmVCYXNpc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYmLUYsNiVRI2UxRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ24tRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiotSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYG8vRk5GYW9GVi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGZm5GaG5GZm9Gam9GaW5GOUZcby1GIzYmRmZvRmpvLUYsNiVRI2UzRidGL0YyRjlGXG8tRiM2Ji1GLDYlUSNlNEYnRi9GMkZZLUYsNiVRI2U1RidGL0YyRjlGXG8tRiM2KkZmb0Zqb0ZocEZecEZmb0Zqb0ZbcUY5RlxvLUYjNiZGZm9Gam8tRiw2JVEjZTZGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXFGaHFGOQ==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiRjA3JDcjIiIjISIiLUYkNiM3JEYoNyQ3JEYvXiNGMDckRjJGOi1GJDYjNyRGKDcjNyQ3IyIiJEY6LUYkNiM3JEYoNyQ3JDcjIiIlRjA3JDcjIiImRjQtRiQ2IzckRig3JDckRkhGOjckRktGOi1GJDYjNyRGKDcjNyQ3IyIiJ0Y6</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NigtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSStENmluZmluaXR5RyUqcHJvdGVjdGVkRzciNyM3JDcjIiIiIiIhRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwRDZpbmZpbml0eTRkYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNi0tRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcC1GIzYkLUYsNiVRI2UzRidGL0YyRjktRiw2JVEjLH5GJ0YvRjJGOS1GIzYuRlNGZW5Gam5GZ3BGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcUZgcEZkcEZib0ZccUY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U0RidGL0YyRjlGZ29GXHAtRmFwNiRRIjBGJ0Y5RlxxRjktRiM2LUZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccEZgcEZkcEZncEZccUY5LUYjNi5GU0ZlbkZqbi1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZ29GXHBGYXFGYHBGZHBGYm9GXHFGOS1GIzYtRlNGYm9Gam5GZ3BGZ29GXHBGYHBGZHBGZW5GXHFGOS1GIzYuRlNGYm9Gam5GaXFGZ29GXHBGYXFGYHBGZHBGZ3BGXHFGOS1GIzYrRlNGYm9Gam5GY3JGZ29GXHBGXnJGXHFGOS1GIzYtRlNGYm9Gam5GanJGZ29GXHBGYHBGZHBGZW5GXHFGOS1GIzYtRlNGZ3BGam5GaXFGZ29GXHBGYHBGZHBGYm9GXHFGOS1GIzYuRlNGZ3BGam5GY3JGZ29GXHBGYXFGYHBGZHBGZW5GXHFGOS1GIzYrRlNGZ3BGam5GanJGZ29GXHBGXnJGXHFGOS1GIzYtRlNGaXFGam5GY3JGZ29GXHBGYHBGZHBGZ3BGXHFGOS1GIzYuRlNGaXFGam5GanJGZ29GXHBGYXFGYHBGZHBGY3JGXHFGOS1GIzYsRlNGY3JGam5GanJGZ29GXHBGYHBGZHBGaXFGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJLEQ2aW5maW5pdHk0R0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNy43JDclIiIiIiIjIiIkRjQ3JDclRjNGNUY0ISIjNyQ3JUYzIiImRjVGNDckNyVGM0YrRjRGODckNyVGNEY1RjNGNDckNyVGNCIiJUY1Rjg3JDclRjRGK0YzRjQ3JDclRjVGQkY0RjQ3JDclRjVGO0YzRjg3JDclRkJGO0Y1RjQ3JDclRkJGK0Y7Rjg3JDclRjtGK0ZCRjQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STlMaWV+YWxnZWJyYTp+RDZpbmZpbml0eTRHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2825" drawlabel="true">
<Input>
<Text-field prompt="D6infinity2 &gt; " style="Maple Input" layout="Normal">P1 := (1 / 2) * Matrix(
    [[1, 0, 0,  0, -1,  0],
     [0, 1, 0,  0,  0, -1],
     [0, 0, 1, -1,  0,  0],
     [0, 0, 0,  0,  1,  0],
     [0, 0, 0,  0,  0,  1],
     [0, 0, 0,  1,  0,  0]]
);

[seq(evalDG(add(P1[i, j] * f||i, i=1..6)), j=1..6)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRl5vNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGYG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGPS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX3AvJStncm91cGFsaWduR0ZfcC8lKHJvd3NwYW5HRmBvLyUrY29sdW1uc3BhbkdGYG8tRmhuNigtRl5vNiRRIjBGJ0Y5Rl1wRmBwRmJwRmRwRmZwRmhwRmhwLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVxRmpuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXXBGYHBGYnBGZHBGZnBGaHBGXXBGYHBGYnAtRmVuNitGaHBGZ25GaHBGaHBGaHBGXXFGXXBGYHBGYnAtRmVuNitGaHBGaHBGZ25GXXFGaHBGaHBGXXBGYHBGYnAtRmVuNitGaHBGaHBGaHBGaHBGZ25GaHBGXXBGYHBGYnAtRmVuNitGaHBGaHBGaHBGaHBGaHBGZ25GXXBGYHBGYnAtRmVuNitGaHBGaHBGaHBGZ25GaHBGaHBGXXBGYHBGYnAvJSZhbGlnbkdRJWF4aXNGJy9GXnBRKWJhc2VsaW5lRicvRmFwRmhvL0ZjcFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zicy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZddC8lJmZyYW1lR0ZddC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanNGZ3FGanFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHUvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIxNDQzMDM0MkYnRmdxRmpxRjk=">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNVUuVjkjeVN1WSU9</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GNDYkUSIyRidGNy8lLmxpbmV0aGlja25lc3NHRjYvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGQS8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3LyUmZmVuY2VHRkYvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW4tSSNtaUdGJDYlUSNmMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJ0Y3LUZINi1RIixGJ0Y3RksvRk5GXm9GT0ZRRlNGVUZXRlkvRmduUSwwLjMzMzMzMzNlbUYnLUYsNiZGMEZHLUZpbjYlUSNmMkYnRlxvRl9vRjdGYW8tRiw2JkYwRkctRmluNiVRI2YzRidGXG9GX29GN0Zhby1GLDYrLUZINi1RKCZtaW51cztGJ0Y3RktGTUZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmdwRjBGR0ZecC1GSDYtUScmcGx1cztGJ0Y3RktGTUZPRlFGU0ZVRldGZnBGaHBGMEZHLUZpbjYlUSNmNkYnRlxvRl9vRjdGYW8tRiw2K0ZjcEYwRkdGaG5GaXBGMEZHLUZpbjYlUSNmNEYnRlxvRl9vRjdGYW8tRiw2K0ZjcEYwRkdGaW9GaXBGMEZHLUZpbjYlUSNmNUYnRlxvRl9vRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSxENmluZmluaXR5NEclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiNGMCIiIy1GJDYjNyRGKDcjNyQ3I0YyRjEtRiQ2IzckRig3IzckNyMiIiRGMS1GJDYjNyRGKDckNyRGPiMhIiJGMjckNyMiIidGMS1GJDYjNyRGKDckNyRGL0ZFNyQ3IyIiJUYxLUYkNiM3JEYoNyQ3JEY4RkU3JDcjIiImRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2824" drawlabel="true">
<Input>
<Text-field prompt="D6infinity2 &gt; " style="Maple Input" layout="Normal">#Change basis to realize the fixed-point subalgebra as so3 x (so2 x| R^2)
ChangeFrame(D6infinity4):
[seq(evalDG(add(P1[i, j] * f||i, i=1..6)), j=1..6)];
so3so2R2data := LieAlgebraData(%, so3so2R2);
DGsetup(so3so2R2data, [Ab, Bb, Cb, Zb, V1b, V2b], [theta]);
MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GNDYkUSIyRidGNy8lLmxpbmV0aGlja25lc3NHRjYvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGQS8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3LyUmZmVuY2VHRkYvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW4tSSNtaUdGJDYlUSNmMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJ0Y3LUZINi1RIixGJ0Y3RksvRk5GXm9GT0ZRRlNGVUZXRlkvRmduUSwwLjMzMzMzMzNlbUYnLUYsNiZGMEZHLUZpbjYlUSNmMkYnRlxvRl9vRjdGYW8tRiw2JkYwRkctRmluNiVRI2YzRidGXG9GX29GN0Zhby1GLDYrLUZINi1RKCZtaW51cztGJ0Y3RktGTUZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmdwRjBGR0ZecC1GSDYtUScmcGx1cztGJ0Y3RktGTUZPRlFGU0ZVRldGZnBGaHBGMEZHLUZpbjYlUSNmNkYnRlxvRl9vRjdGYW8tRiw2K0ZjcEYwRkdGaG5GaXBGMEZHLUZpbjYlUSNmNEYnRlxvRl9vRjdGYW8tRiw2K0ZjcEYwRkdGaW9GaXBGMEZHLUZpbjYlUSNmNUYnRlxvRl9vRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkZGN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSxENmluZmluaXR5NEclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiNGMCIiIy1GJDYjNyRGKDcjNyQ3I0YyRjEtRiQ2IzckRig3IzckNyMiIiRGMS1GJDYjNyRGKDckNyRGPiMhIiJGMjckNyMiIidGMS1GJDYjNyRGKDckNyRGL0ZFNyQ3IyIiJUYxLUYkNiM3JEYoNyQ3JEY4RkU3JDcjIiImRjE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtc28zc28yUjJkYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNistRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiQtRiw2JVEjZTNGJ0YvRjJGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNixGU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xRmJvRmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTRGJ0YvRjJGOUZnb0ZccC1JI21uR0YkNiRRIjBGJ0Y5RmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccEZncUZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYm9Gam5GYHBGZ29GXHBGZW5GZXBGOS1GIzYrRlNGYm9Gam5GYnFGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYm9Gam5GXXJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYm9Gam5GZHJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYHBGam5GYnFGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYHBGam5GXXJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYHBGam5GZHJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYnFGam5GXXJGZ29GXHBGZHJGZXBGOS1GIzYsRlNGYnFGam5GZHJGZ29GXHBGanBGXXJGZXBGOS1GIzYqRlNGXXJGam5GZHJGZ29GXHBGZ3FGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJKXNvM3NvMlIyR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNyc3JDclIiIiIiIjIiIkRjM3JDclRjNGNUY0ISIiNyQ3JUY0RjVGM0YzNyQ3JSIiJSIiJkYrRjM3JDclRj1GK0Y+Rjg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STZMaWV+YWxnZWJyYTp+c28zc28yUjJHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2823" drawlabel="true">
<Input>
<Text-field prompt="D6infinity2 &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(so3so2R2):
DGinformation(&quot;FrameBaseVectors&quot;):
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1)[i, j] * %[i], i=1..6)), j=1..6)];

(1 / 2) &amp;mult %[6];
(1 / 2) &amp;mult %%[4], (1 / 2) &amp;mult %%[5];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI0FiRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQtRjg2LVEiLEYnRjRGOy9GP0ZVRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiZGMEY3LUZQNiVRI0JiRidGU0ZWRjRGWC1GLDYmRjBGNy1GUDYlUSNDYkYnRlNGVkY0RlgtRiw2KkYwRjdGTy1GODYtUScmcGx1cztGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG9GMEY3LUZQNiVRJFYxYkYnRlNGVkY0RlgtRiw2KkYwRjdGam5GZG9GMEY3LUZQNiVRJFYyYkYnRlNGVkY0RlgtRiw2KkYwRjdGX29GZG9GMEY3LUZQNiVRI1piRidGU0ZWRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlzbzNzbzJSMkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIy1GJDYjNyRGKDcjNyQ3I0YxRjEtRiQ2IzckRig3IzckNyMiIiRGMS1GJDYjNyRGKDckRi43JDcjIiImRjEtRiQ2IzckRig3JEY2NyQ3IyIiJ0YxLUYkNiM3JEYoNyRGPDckNyMiIiVGMQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjQ2JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUScmcGx1cztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNaYkYnRi9GMkY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpc28zc28yUjJHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiQiIiI3JDcjIiIlRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNBYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RJyZwbHVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZOLUYuNiVRJFYxYkYnRjFGNEY7LUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiM2Ji1GLjYlUSNCYkYnRjFGNEY3LUYuNiVRJFYyYkYnRjFGNEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/Rjs=">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlzbzNzbzJSMkclKnByb3RlY3RlZEc3IjckNyQ3IyIiIkYwNyQ3IyIiJkYwLUYkNiM3JEYoNyQ3JDcjIiIjRjA3JDcjIiInRjA=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
</Section>
</Section>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L2678" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnL0YzUSdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Input>
</Group></Presentation-Block><RTable handle="8446744078229990566">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTkwNTY2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIicmJSZhbHBoYUc2IyIiIiZGJzYjIiIjIiIhRi1GLUYtJiUlYmV0YUdGKCZGL0YrRi1GLUYtRi1GLUYtJiUoJmdhbW1hO0c2IyIiJEYtRi1GLUYtRi1GLSYlJmRlbHRhRzYjIiIlJkY2NiMiIiZGLUYtRi1GLSYlKGVwc2lsb25HRjcmRj1GOkYtRi1GLUYtRi1GLSUlemV0YUdGJQ==</RTable><RTable handle="8446744078229979614">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTc5NjE0WC4lKWFueXRoaW5nRzYiRiVbZ2whISUhISEkY3giJyInIiciIiFGJiIiI0YmRiZGJ0YmRiZGJkYmRiZGJiEiI0YmRiZGKEYmRiZGJkYmRidGJkYmRiZGJkYmRiZGJkYmRiZGKEYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRihGJkYmRihGJkYnRiZGJkYnRiZGJkYmRiZGJkYmRiZGJkYmRihGJkYmRiZGJkYnRiZGJkYmRiZGJiEiIkYmRiZGKUYmIiIiRiZGJkYqRiZGJkYmRiZGJkYmRiZGJkYmRilGJkYmRilGJkYqRiZGJkYqRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJ0YmRiZGJkYmRiZGJkYmRiZGJkYoRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGKEYmRiZGJkYmRidGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYmRiZGJkYl</RTable><RTable handle="8446744078229969366">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTY5MzY2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIicmJSZkZWx0YUc2IyIiJSIiIUYqRipGKkYqRioqJEYmISIiRipGKkYqRipGKkYqIiIiRipGKkYqRipGKkYqRiZGKkYqRipGKkYqRipGK0YqRipGKkYqRipGKkYtRiU=</RTable><RTable handle="8446744078229970566">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTcwNTY2WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiclInRHIiIhRidGJ0YnRidGJyokRiYhIiJGJ0YnRidGJ0YnRiciIiJGJ0YnRidGJ0YnRidGJkYnRidGJ0YnRidGJ0YoRidGJ0YnRidGJ0YnRipGJQ==</RTable><RTable handle="8446744078229965510">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTY1NTEwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIicqKCUidEciIiImJSZkZWx0YUc2IyIiJUYoLSUqY29uanVnYXRlRzYjRichIiIiIiFGMUYxRjFGMUYxKihGJ0YwRilGMEYtRihGMUYxRjFGMUYxRjFGKEYxRjFGMUYxRjFGMUYmRjFGMUYxRjFGMUYxRjJGMUYxRjFGMUYxRjFGKEYl</RTable><RTable handle="8446744078229965630">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTY1NjMwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiIiIiFGJ0YnRidGJ0YnRiZGJ0YnRidGJ0YnRidGJkYnRidGJ0YnRidGJ0YmRidGJ0YnRidGJ0YnRiZGJ0YnRidGJ0YnRidGJkYl</RTable><RTable handle="8446744078229959494">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTU5NDk0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiEmJSZkZWx0YUc2IyIiJkYmRiZGJkYmKiRGJyEiIkYmRiZGJkYmRiZGJkYmRixGJkYmRiZGJkYmRiZGJkYnRiZGJkYmRiZGK0YmRiZGJkYmRiZGJkYmRixGJQ==</RTable><RTable handle="8446744078229960574">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTYwNTc0WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiElInRHRiZGJkYmRiYqJEYnISIiRiZGJkYmRiZGJkYmRiZGKUYmRiZGJkYmRiZGJkYmRidGJkYmRiZGJkYoRiZGJkYmRiZGJkYmRiZGKUYl</RTable><RTable handle="8446744078229955518">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTU1NTE4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiEqKCUidEciIiImJSZkZWx0YUc2IyIiJiEiIi0lKmNvbmp1Z2F0ZUc2I0YoRilGJkYmRiZGJiooRihGLkYqRilGL0YuRiZGJkYmRiZGJkYmRiZGLkYmRiZGJkYmRiZGJkYmRidGJkYmRiZGJkYyRiZGJkYmRiZGJkYmRiZGLkYl</RTable><RTable handle="8446744078229955638">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTU1NjM4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiEiIiJGJkYmRiZGJkYnRiZGJkYmRiZGJkYmRiYhIiJGJkYmRiZGJkYmRiZGJkYnRiZGJkYmRiZGJ0YmRiZGJkYmRiZGJkYmRihGJQ==</RTable><RTable handle="8446744078229955758">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjI5OTU1NzU4WCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiJGJiIiIUYnRidGJ14jRiZeIyEiIkYnRidGJ0YnRidGJ0YoRidGJ0YnRidGJ0YnRiZGJkYnRidGJ0YnRihGKUYnRidGJ0YnRidGJ0YoRiU=</RTable><RTable handle="8446744078212709542">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjEyNzA5NTQyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIicsJCokIiIjIyIiIkYoI0YqIiIlRiZGKSIiIUYtRi1GJkYmIyEiIkYoRi1GLUYtLCRGJ0YuLCRGJ0YpRi1GLUYtRi1GLUYtRi5GLUYtRilGKkYtRi1GL0YtRi1GLUYqRi1GLUYvRi1GJQ==</RTable><RTable handle="8446744078214400110">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjE0NDAwMTEwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiEhIiJGJkYmRiZGJkYnRiZGJkYmRiZGJkYmRiZGJ0YmRiZGJkYmRiZGJkYmRidGJkYmRiZGJkYnRiZGJkYmRiZGJkYmRiZGJ0Yl</RTable><RTable handle="8446744078214400230">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjE0NDAwMjMwWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIiciIiIhIiIiIiFGKEYoRiheI0YmRilGKEYoRihGKEYoRihGKUYoRihGKEYoRihGKEYmRidGKEYoRihGKEYpRilGKEYoRihGKEYoRihGKUYl</RTable><RTable handle="8446744078214430342">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDc4MjE0NDMwMzQyWCwlKWFueXRoaW5nRzYiRiVbZ2whIiUhISEjRSInIicjIiIiIiIjIiIhRilGKUYpRilGKUYmRilGKUYpRilGKUYpRiZGKUYpRilGKUYpIyEiIkYoRilGKUYmRipGKUYpRiZGKUYpRilGKkYpRilGJkYpRiU=</RTable>
</Worksheet>

==> anc/model-D6-lambda.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true"><Zoom percentage="125"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart;
with(DifferentialGeometry): with(LieAlgebras): with(Tensor):
alias(gamma=`&amp;gamma;`):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2685" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(op, [seq([[h||i, x||i] = 2 * x||i, [h||i, y||i] = -2 * y||i, [x||i, y||i] = h||i], i=1..2)]);
sl2Csl2Cdata := LieAlgebraData(%, [x1, y1, h1, x2, y2, h2], sl2Csl2C);
DGsetup(sl2Csl2Cdata, [X1, Y1, H1, X2, Y2, H2], [theta]);

MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNigtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjaDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI3gxRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GPzYtUSI9RidGQkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmZvLUYsNiYtSSNtbkdGJDYkUSIyRidGQi1GPzYtUTEmSW52aXNpYmxlVGltZXM7RidGQkZERmRvRklGS0ZNRk9GUUZTL0ZXRlVGWUZCRmZuRmluRkJGPi1GLDYoLUYjNiYtRiw2KEY0Rj4tRjU2JVEjeTFGJ0Y4RjtGZm5GaW5GQkZCRltvRl5vRmFvLUYsNictRj82LVEqJnVtaW51czA7RidGQkZERmRvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZhcS1GLDYmRmpvRl5wRmhwRkJGZm5GaW5GQkZmbkZpbkZCRj4tRiw2KC1GIzYmLUYsNihGWUY+RmhwRmZuRmluRkJGQkZbb0Zeb0Zhb0Y0RmZuRmluRkJGPi1GLDYoLUYjNiYtRiw2KC1GNTYlUSNoMkYnRjhGO0Y+LUY1NiVRI3gyRidGOEY7RmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYmRmpvRl5wRmRyRkJGZm5GaW5GQkY+LUYsNigtRiM2Ji1GLDYoRmFyRj4tRjU2JVEjeTJGJ0Y4RjtGZm5GaW5GQkZCRltvRl5vRmFvLUYsNidGXXEtRiw2JkZqb0ZecEZfc0ZCRmZuRmluRkJGZm5GaW5GQkY+LUYsNigtRiM2Ji1GLDYoRmRyRj5GX3NGZm5GaW5GQkZCRltvRl5vRmFvRmFyRmZuRmluRkJGZm5GaW5GQkZCRltvRl5v">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYtLUYsNiUtRiM2Ji1GLDYlLUkjbWlHRiQ2JVEjaDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI3gxRidGOEY7RkIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRj82LVEiPUYnRkJGRC9GSEZGRklGS0ZNRk9GUS9GVFEsMC4yNzc3Nzc4ZW1GJy9GV0Zhby1GLDYlLUkjbW5HRiQ2JFEiMkYnRkItRj82LVExJkludmlzaWJsZVRpbWVzO0YnRkJGREZfb0ZJRktGTUZPRlFGUy9GV0ZVRllGPi1GLDYlLUYjNiYtRiw2JUY0Rj4tRjU2JVEjeTFGJ0Y4RjtGQkZmbkZpbkZcby1GLDYkLUY/Ni1RKiZ1bWludXMwO0YnRkJGREZfb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGXHEtRiw2JUZlb0Zpb0ZjcEY+LUYsNiUtRiM2Ji1GLDYlRllGPkZjcEZCRmZuRmluRlxvRjRGPi1GLDYlLUYjNiYtRiw2JS1GNTYlUSNoMkYnRjhGO0Y+LUY1NiVRI3gyRidGOEY7RkJGZm5GaW5GXG8tRiw2JUZlb0Zpb0ZfckY+LUYsNiUtRiM2Ji1GLDYlRlxyRj4tRjU2JVEjeTJGJ0Y4RjtGQkZmbkZpbkZcby1GLDYkRmhwLUYsNiVGZW9GaW9GanJGPi1GLDYlLUYjNiYtRiw2JUZfckY+RmpyRkJGZm5GaW5GXG9GXHJGQkZmbkZpbg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtc2wyQ3NsMkNkYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNistRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiQtRiw2JVEjZTNGJ0YvRjJGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNi5GU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcEZlbkZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U0RidGL0YyRjlGZ29GXHAtRmFxNiRRIjBGJ0Y5RmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccEZeckZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZ29GXHBGXnJGZXBGOS1GIzYtRlNGYm9Gam5GYHBGZ29GXHBGYHFGZHFGYm9GZXBGOS1GIzYrRlNGYm9Gam5GaXFGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYm9Gam5GY3JGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYm9Gam5GanJGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYHBGam5GaXFGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYHBGam5GY3JGZ29GXHBGXnJGZXBGOS1GIzYrRlNGYHBGam5GanJGZ29GXHBGXnJGZXBGOS1GIzYrRlNGaXFGam5GY3JGZ29GXHBGanJGZXBGOS1GIzYuRlNGaXFGam5GanJGZ29GXHBGanBGYHFGZHFGaXFGZXBGOS1GIzYsRlNGY3JGam5GanJGZ29GXHBGYHFGZHFGY3JGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEtc2wyQ3NsMkNkYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYxLUYjNiotRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiMtRiw2JVEjZTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYjLUYsNiVRI2UyRidGL0YyLUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tRiM2Iy1GLDYlUSNlM0YnRi9GMi1GLDYlUSMsfkYnRi9GMi1GIzYtRlNGZW5Gam5GYHBGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXm9GX3BGZW5GZXAtRiM2KkZTRmVuRmpuLUYjNiMtRiw2JVEjZTRGJ0YvRjJGZ29GXHAtRmFxNiRRIjBGJ0Y5RmVwLUYjNipGU0ZlbkZqbi1GIzYjLUYsNiVRI2U1RidGL0YyRmdvRlxwRl5yRmVwLUYjNipGU0ZlbkZqbi1GIzYjLUYsNiVRI2U2RidGL0YyRmdvRlxwRl5yRmVwLUYjNixGU0Zib0ZqbkZgcEZnb0ZccEZgcUZkcUZib0ZlcC1GIzYqRlNGYm9Gam5GaXFGZ29GXHBGXnJGZXAtRiM2KkZTRmJvRmpuRmNyRmdvRlxwRl5yRmVwLUYjNipGU0Zib0ZqbkZqckZnb0ZccEZeckZlcC1GIzYqRlNGYHBGam5GaXFGZ29GXHBGXnJGZXAtRiM2KkZTRmBwRmpuRmNyRmdvRlxwRl5yRmVwLUYjNipGU0ZgcEZqbkZqckZnb0ZccEZeckZlcC1GIzYqRlNGaXFGam5GY3JGZ29GXHBGanJGZXAtRiM2LUZTRmlxRmpuRmpyRmdvRlxwRmpwRmBxRmRxRmlxRmVwLUYjNitGU0ZjckZqbkZqckZnb0ZccEZgcUZkcUZjcg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE2TGllfmFsZ2VicmE6fnNsMkNzbDJDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUknbXN0eWxlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYsLUkkbXRkR0YkNigtSSVtcm93R0YkNictSSZtdGV4dEdGJDYkUSlzbDJDc2wyQ0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMjYoLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYxLjBweEYnLyUmZGVwdGhHRkUvJSpsaW5lYnJlYWtHUSVhdXRvRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HUSZyaWdodEYnLyUrZ3JvdXBhbGlnbkdGUC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZYLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y7Rk5GUUZURlZGWS1GMjYoLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GPFEnaXRhbGljRidGTkZRRlRGVkZZLUYyNigtRl5vNiVRI1kxRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRI0gxRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRI1gyRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRI1kyRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRI0gyRidGYW9GZG9GTkZRRlRGVkZZRk5GUUZULUYvNiwtRjI2KC1GNTYnRl1vRj5GZW5GaG5GO0ZORlFGVEZWRlktRjI2KC1JI21uR0YkNiRRIjBGJ0Y7Rk5GUUZURlZGWS1GMjYoLUY1NiRGXXBGO0ZORlFGVEZWRlktRjI2KC1GNTYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnRjsvJSZmZW5jZUdGam4vJSpzZXBhcmF0b3JHRmpuLyUpc3RyZXRjaHlHRmpuLyUqc3ltbWV0cmljR0Zqbi8lKGxhcmdlb3BHRmpuLyUubW92YWJsZWxpbWl0c0dGam4vJSdhY2NlbnRHRmpuLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZ3MtRmhxNiRRIjJGJ0Y7LUZkcjYtUTEmSW52aXNpYmxlVGltZXM7RidGO0ZnckZpckZbc0Zdc0Zfc0Zhc0Zjcy9GZnNRJjAuMGVtRicvRmlzRmF0Rl1vRjtGTkZRRlRGVkZZRmVxRmVxRmVxRk5GUUZULUYvNiwtRjI2KC1GNTYnRmhvRj5GZW5GaG5GO0ZORlFGVEZWRlktRjI2KC1GNTYlRmNyRl1wRjtGTkZRRlRGVkZZRmVxLUYyNigtRjU2JkZqc0ZddEZob0Y7Rk5GUUZURlZGWUZlcUZlcUZlcUZORlFGVC1GLzYsLUYyNigtRjU2J0ZdcEY+RmVuRmhuRjtGTkZRRlRGVkZZLUYyNigtRjU2JkZqc0ZddEZdb0Y7Rk5GUUZURlZGWS1GMjYoLUY1NidGY3JGanNGXXRGaG9GO0ZORlFGVEZWRllGZXFGZXFGZXFGZXFGTkZRRlQtRi82LC1GMjYoLUY1NidGYnBGPkZlbkZobkY7Rk5GUUZURlZGWUZlcUZlcUZlcUZlcS1GMjYoLUY1NiRGXHFGO0ZORlFGVEZWRlktRjI2KC1GNTYnRmNyRmpzRl10RmJwRjtGTkZRRlRGVkZZRk5GUUZULUYvNiwtRjI2KC1GNTYnRmdwRj5GZW5GaG5GO0ZORlFGVEZWRllGZXFGZXFGZXEtRjI2KC1GNTYlRmNyRlxxRjtGTkZRRlRGVkZZRmVxLUYyNigtRjU2JkZqc0ZddEZncEY7Rk5GUUZURlZGWUZORlFGVC1GLzYsLUYyNigtRjU2J0ZccUY+RmVuRmhuRjtGTkZRRlRGVkZZRmVxRmVxRmVxLUYyNigtRjU2JkZqc0ZddEZicEY7Rk5GUUZURlZGWS1GMjYoLUY1NidGY3JGanNGXXRGZ3BGO0ZORlFGVEZWRllGZXFGTkZRRlQtRi82JUZORlFGVC8lJmFsaWduR1ElYXhpc0YnL0ZPUSliYXNlbGluZUYnRlEvRlVRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zjby8lLGNvbHVtbndpZHRoR0ZNL0ZHRk0vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUUlzb2xpZH5ub25lfm5vbmV+bm9uZX5ub25lfm5vbmV+bm9uZX5ub25lRicvJSxjb2x1bW5saW5lc0dGX3ovJSZmcmFtZUdRJW5vbmVGJy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRmpuLyUtZXF1YWxjb2x1bW5zR0Zqbi8lLWRpc3BsYXlzdHlsZUdGam4vJSVzaWRlR0ZTLyUwbWlubGFiZWxzcGFjaW5nR0ZcekZlbkZobkY7">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2840" drawlabel="true">
<Input>
<Text-field prompt="sl2Csl2C &gt; " style="Maple Input" layout="Normal">  xi  := evalDG(H1 +          H2);
zeta4 := evalDG(X1 - lambda * X2);
zeta5 := evalDG(Y1 -          Y2);
zeta3 := LieBracket(zeta4, zeta5);
zeta1 := ( 1 / 2) &amp;mult LieBracket(zeta3, zeta4);
zeta2 := (-1 / 2) &amp;mult LieBracket(zeta3, zeta5);

#This defines a basis for lambda != 0, 1
DGmap(1, factor, zeta1 &amp;wedge zeta2 &amp;wedge zeta3 &amp;wedge zeta4 &amp;wedge zeta5 &amp;wedge xi);

adaptedBasis := evalDG([seq(zeta||i, i=1..5), xi]);
LieAlgebraData(adaptedBasis, D6lambda);
DGsetup(%);

D6lambdaAdaptedBasis := DGinformation(&quot;FrameBaseVectors&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NTg7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiM2Ji1GLDYlUSNIMUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUY2Ni1RJyZwbHVzO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZZLUYsNiVRI0gyRidGUUZTRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjFGMg==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpc2wyQ3NsMkNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiQiIiI3JDcjIiInRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7NEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSNYMUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlgtRiw2JVEpJmxhbWJkYTtGJy9GMEY9RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1GLDYlUSNYMkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpc2wyQ3NsMkNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiJGLzckNyMiIiUsJEknbGFtYmRhR0YkISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7NUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYlUSNZMUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlgtRiw2JVEjWTJGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpc2wyQ3NsMkNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiMiIiI3JDcjIiImISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSNIMUYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GWC1GLDYlUSkmbGFtYmRhO0YnL0YwRj1GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUYsNiVRI0gyRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpc2wyQ3NsMkNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiQiIiI3JDcjIiInSSdsYW1iZGFHRiQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSNYMUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlgtSSVtc3VwR0YkNiUtRiw2JVEpJmxhbWJkYTtGJy9GMEY9RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSNYMkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpc2wyQ3NsMkNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiJGLzckNyMiIiUsJCokKUknbGFtYmRhR0YkIiIjRi8hIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSNZMUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlgtRiw2JVEpJmxhbWJkYTtGJy9GMEY9RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1GLDYlUSNZMkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpc2wyQ3NsMkNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiMiIiI3JDcjIiImLCRJJ2xhbWJkYUdGJCEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNiYtSSNtaUdGJDYlUSkmbGFtYmRhO0YnLyUnaXRhbGljR0Y0Ri8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZSLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiZGSEYrLUkjbW5HRiQ2JFEiMUYnRi9GL0YvLUZnbjYkUSIzRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0ZOLUZJNiVRI1gxRicvRk1RJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEoJndlZGdlO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZbcC1GSTYlUSNZMUYnRmNvRmVvRmdvLUZJNiVRI0gxRidGY29GZW9GZ28tRkk2JVEjWDJGJ0Zjb0Zlb0Znby1GSTYlUSNZMkYnRmNvRmVvRmdvLUZJNiVRI0gyRidGY29GZW9GLw==">LUkkX0RHRzYiNiM3JDclUSxtdWx0aXZlY3RvckYkSSlzbDJDc2wyQ0clKnByb3RlY3RlZEciIic3IzckNygiIiIiIiMiIiQiIiUiIiZGKywkKiZJJ2xhbWJkYUdGJEYvKSwmRjZGL0YvISIiRjFGL0Y5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtYWRhcHRlZEJhc2lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNigtRiw2JVEjWDFGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnbi1JJW1zdXBHRiQ2JS1GLDYlUSkmbGFtYmRhO0YnL0YwRj1GOS1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUYsNiVRI1gyRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZqby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUYsNiVRI1kxRidGL0YyRllGXG9GZ28tRiw2JVEjWTJGJ0YvRjJGOUZgcC1GIzYoLUYsNiVRI0gxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmbkZobkZcb0Znby1GLDYlUSNIMkYnRi9GMkY5RmBwLUYjNihGVkZZRlxvRmdvRl1wRjlGYHAtRiM2JkZocEZZRltxRjlGYHAtRiM2JkZgcUZjcUZmcUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfckZickY5">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlzbDJDc2wyQ0clKnByb3RlY3RlZEc3IjckNyQ3IyIiIkYwNyQ3IyIiJSwkKiQpSSdsYW1iZGFHRiUiIiNGMCEiIi1GJDYjNyRGKDckNyQ3I0Y4RjA3JDcjIiImLCRGN0Y5LUYkNiM3JEYoNyQ3JDcjIiIkRjA3JDcjIiInRjctRiQ2IzckRig3JEYuNyRGMkZDLUYkNiM3JEYoNyRGPjckRkFGOS1GJDYjNyRGKDckRkg3JEZMRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJKUQ2bGFtYmRhR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNzM3JDclIiIiIiIjIiIkLCgqJClJJ2xhbWJkYUdGJEY0RjNGM0Y5RjNGM0YzNyQ3JUYzRjRGKywkKiYsJkY5RjNGM0YzRjNGOUYzISIiNyQ3JUYzRjVGMywmKiZGNEYzRjlGM0Y/RjRGPzckNyVGM0Y1IiIlLCRGQ0YzNyQ3JUYzIiImRjVGPjckNyVGM0ZKRissJEY5Rj83JDclRjNGK0YzISIjNyQ3JUY0RjVGNCwmRkNGM0Y0RjM3JDclRjRGNUZKLCRGQ0Y/NyQ3JUY0RkZGNSwmRjlGP0YzRj83JDclRjRGRkYrRjk3JDclRjRGK0Y0RjQ3JDclRjVGRkYzRjQ3JDclRjVGSkY0RlA3JDclRkZGSkY1RjM3JDclRkZGK0ZGRlA3JDclRkpGK0ZKRjQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STZMaWV+YWxnZWJyYTp+RDZsYW1iZGFHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVE1RDZsYW1iZGFBZGFwdGVkQmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5RlktRiM2JC1GLDYlUSNlM0YnRi9GMkY5RlktRiM2JC1GLDYlUSNlNEYnRi9GMkY5RlktRiM2JC1GLDYlUSNlNUYnRi9GMkY5RlktRiM2JC1GLDYlUSNlNkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkcEZncEY5">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIkYwLUYkNiM3JEYoNyM3JDcjIiIjRjAtRiQ2IzckRig3IzckNyMiIiRGMC1GJDYjNyRGKDcjNyQ3IyIiJUYwLUYkNiM3JEYoNyM3JDcjIiImRjAtRiQ2IzckRig3IzckNyMiIidGMA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2734" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Adaptation of adaptedBasis
      k := [e6];
      d := [e4, e5, e6];
     dd := CanonicalBasis(BracketOfSubspaces(d, d)):
dplusdd := CanonicalBasis(DGbasis(map(op, [dd, d])));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEia0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRllGZm5GOQ==">NyMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJyIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzYkLUYsNiVRI2U0RidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U1RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRjk=">NyUtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJSIiIi1GJDYjNyRGKDcjNyQ3IyIiJkYxLUYkNiM3JEYoNyM3JDcjIiInRjE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZHBsdXNkZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1GIzYkLUYsNiVRI2UzRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U0RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U1RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRjk=">NyYtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJCIiIi1GJDYjNyRGKDcjNyQ3IyIiJUYxLUYkNiM3JEYoNyM3JDcjIiImRjEtRiQ2IzckRig3IzckNyMiIidGMQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2733" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Some subspaces that must be preserved by anti-involutions
 e := CanonicalBasis(BracketOfSubspaces(k,  d));
ee := CanonicalBasis(BracketOfSubspaces(e,  e));
      CanonicalBasis(BracketOfSubspaces(e, ee));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GIzYkLUYsNiVRI2U0RidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U1RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRjk=">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJSIiIi1GJDYjNyRGKDcjNyQ3IyIiJkYx</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiM2JC1GLDYlUSNlM0YnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZZRmZuRjk=">NyMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJCIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkLUYxNiVRI2UyRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIkYwLUYkNiM3JEYoNyM3JDcjIiIjRjA=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Classification of involutions up to equivalence</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2739" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Since the basis {e_i} is adapted, any involution has the following form:
A := Matrix([[alpha[1], beta[1], 0, 0, 0, 0], [alpha[2], beta[2], 0, 0, 0, 0], [alpha[3], beta[3], gamma[3], 0, 0, 0], [alpha[4], beta[4], gamma[4], delta[4], epsilon[4], 0], [alpha[5], beta[5], gamma[5], delta[5], epsilon[5], 0], [alpha[6], beta[6], gamma[6], delta[6], epsilon[6], zeta]]):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2738" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Automorphisms preserve span{e4, e5}
for j from 4 to 5 do
    A[6, j] := 0;
od:

#Automorphisms preserve span{e3}
for i from 4 to 6 do
    A[i, 3] := 0;
od:

#Automorphisms preserve span{e1, e2}
for i from 3 to 6 do
    for j from 1 to 2 do
        A[i, j] := 0;

    od:
od:

#Any involution has the following block diagonal form
A;

LinearAlgebra:-Determinant(A);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLzYmLUkjbW5HRiQ2JFEiMUYnRkQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkNGRC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZXLyUrZ3JvdXBhbGlnbkdGVy8lKHJvd3NwYW5HRkwvJStjb2x1bW5zcGFuR0ZMLUY4NigtRjs2JS1GPjYlUScmIzk0NjtGJ0ZBRkRGR0ZSRlVGWEZaRmZuRmhuLUY4NigtRko2JEZURkRGVUZYRlpGZm5GaG5GYW9GYW9GYW9GVUZYRlotRjU2Ky1GODYoLUY7NiVGPS1GLzYmLUZKNiRRIjJGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRl5vRltwRlJGVUZYRlpGZm5GaG5GYW9GYW9GYW9GYW9GVUZYRlotRjU2K0Zhb0Zhby1GODYoLUY7NiUtRj42JVEnJiM5NDc7RidGQUZELUYvNiYtRko2JFEiM0YnRkRGTUZQRkRGUkZVRlhGWkZmbkZobkZhb0Zhb0Zhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JS1GPjYlUScmIzk0ODtGJ0ZBRkQtRi82Ji1GSjYkUSI0RidGREZNRlBGREZSRlVGWEZaRmZuRmhuLUY4NigtRjs2JS1GPjYlUScmIzk0OTtGJ0ZBRkRGW3JGUkZVRlhGWkZmbkZobkZhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JUZocS1GLzYmLUZKNiRRIjVGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRmRyRl1zRlJGVUZYRlpGZm5GaG5GYW9GVUZYRlotRjU2K0Zhb0Zhb0Zhb0Zhb0Zhby1GODYoLUY+NiVRJyYjOTUwO0YnRkFGREZVRlhGWkZmbkZobkZVRlhGWi8lJmFsaWduR1ElYXhpc0YnL0ZWUSliYXNlbGluZUYnL0ZZUSdjZW50ZXJGJy9GZW5RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3UvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnUvJSZmcmFtZUdGZnUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN1Rk1GUEZERkQvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTgxMDI4MDE0Ric=">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLzYmLUkjbW5HRiQ2JFEiMUYnRkQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkNGRC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZXLyUrZ3JvdXBhbGlnbkdGVy8lKHJvd3NwYW5HRkwvJStjb2x1bW5zcGFuR0ZMLUY4NigtRjs2JS1GPjYlUScmIzk0NjtGJ0ZBRkRGR0ZSRlVGWEZaRmZuRmhuLUY4NigtRko2JEZURkRGVUZYRlpGZm5GaG5GYW9GYW9GYW9GVUZYRlotRjU2Ky1GODYoLUY7NiVGPS1GLzYmLUZKNiRRIjJGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRl5vRltwRlJGVUZYRlpGZm5GaG5GYW9GYW9GYW9GYW9GVUZYRlotRjU2K0Zhb0Zhby1GODYoLUY7NiUtRj42JVEnJiM5NDc7RidGQUZELUYvNiYtRko2JFEiM0YnRkRGTUZQRkRGUkZVRlhGWkZmbkZobkZhb0Zhb0Zhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JS1GPjYlUScmIzk0ODtGJ0ZBRkQtRi82Ji1GSjYkUSI0RidGREZNRlBGREZSRlVGWEZaRmZuRmhuLUY4NigtRjs2JS1GPjYlUScmIzk0OTtGJ0ZBRkRGW3JGUkZVRlhGWkZmbkZobkZhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JUZocS1GLzYmLUZKNiRRIjVGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRmRyRl1zRlJGVUZYRlpGZm5GaG5GYW9GVUZYRlotRjU2K0Zhb0Zhb0Zhb0Zhb0Zhby1GODYoLUY+NiVRJyYjOTUwO0YnRkFGREZVRlhGWkZmbkZobkZVRlhGWi8lJmFsaWduR1ElYXhpc0YnL0ZWUSliYXNlbGluZUYnL0ZZUSdjZW50ZXJGJy9GZW5RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3UvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnUvJSZmcmFtZUdGZnUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN1Rk1GUEZERkQvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTgxMDI4MDE0Ric=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTQ1O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiM2Ji1JI21uR0YkNiRRIjFGJ0Y8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjwvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8LyUmZmVuY2VHRjsvJSpzZXBhcmF0b3JHRjsvJSlzdHJldGNoeUdGOy8lKnN5bW1ldHJpY0dGOy8lKGxhcmdlb3BHRjsvJS5tb3ZhYmxlbGltaXRzR0Y7LyUnYWNjZW50R0Y7LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGW28tRjM2JS1GNjYlUScmIzk0NjtGJ0Y5RjwtRiM2Ji1GQjYkUSIyRidGPEZFRkhGPEZKRjwtRk42LVEoJm1pbnVzO0YnRjxGUUZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GXHAtRiM2Ji1GMzYlRjVGY29GSkZNLUYzNiVGYG9GP0ZKRjxGPEY8Rk0tRjM2JS1GNjYlUScmIzk0NztGJ0Y5RjwtRiM2Ji1GQjYkUSIzRidGPEZFRkhGPEZKRk0tRiw2JC1GIzYmLUYjNiYtRjM2JS1GNjYlUScmIzk0ODtGJ0Y5RjwtRiM2Ji1GQjYkUSI0RidGPEZFRkhGPEZKRk0tRjM2JS1GNjYlUScmIzk0OTtGJ0Y5RjwtRiM2Ji1GQjYkUSI1RidGPEZFRkhGPEZKRjxGaG8tRiM2Ji1GMzYlRmZxRmNyRkpGTS1GMzYlRmByRmlxRkpGPEY8RjxGTS1GNjYlUScmIzk1MDtGJ0Y5RjxGPA==">KiosJiomJkkmYWxwaGFHNiI2IyIiIkYpJkklYmV0YUdGJzYjIiIjRilGKSomJkYmRixGKSZGK0YoRikhIiJGKSZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRiksJiomJkkmZGVsdGFHRic2IyIiJUYpJkkoZXBzaWxvbkdGJzYjIiImRilGKSomJkY6Rj9GKSZGPkY7RilGMUYpSSV6ZXRhR0YnRik=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2737" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Arbitrary basis
newBasis := [seq(evalDG(add(A[j, i] * e||j, j=1..6)), i=1..6)];

#Lie bracket structure constants
C := Array(1..6, 1..6, 1..6,
        proc (i, j, k) options operator, arrow;
            Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)
        end proc
      );
{seq(seq(LieBracket(e||i, e||j) &amp;minus add(C[i, j, k] &amp;mult e||k, k=1..6), j = i+1..6), i= 1..6)};

#Impose conditions in rel and computes sigma_{ij}; if A defines an involution the coefficients of the vector must vanish (for all, i, j)
sigma := (i, j, rel) -&gt; map(factor,DGsimplify(eval(LieBracket(newBasis[i], newBasis[j]) &amp;minus add(C[i, j, k] &amp;mult newBasis[k], k=1..6), rel))):

#Impose the conditions on newRel to simplify those in oldRel and then appends newRel to those conditions
update := (oldRel, newRel) -&gt; [op(eval(oldRel, newRel)), op(newRel)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpbmV3QmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSgmYWxwaGE7RicvRjBGPUY5LUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRI2UxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GVzYlRlktRmhuNiRRIjJGJ0Y5RltvRl5vLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZhby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYqLUZXNiUtRiw2JVEnJmJldGE7RidGZm5GOUZnbkZbb0Zeb0Zkb0Znby1GVzYlRl9xRl9wRltvRl5vRmJwRjlGZXAtRiM2Ji1GVzYlLUYsNiVRKCZnYW1tYTtGJ0ZmbkY5LUZobjYkUSIzRidGOUZbb0Zeby1GLDYlUSNlM0YnRi9GMkY5RmVwLUYjNiotRlc2JS1GLDYlUSgmZGVsdGE7RidGZm5GOS1GaG42JFEiNEYnRjlGW29GXm8tRiw2JVEjZTRGJ0YvRjJGZ28tRlc2JUZlci1GaG42JFEiNUYnRjlGW29GXm8tRiw2JVEjZTVGJ0YvRjJGOUZlcC1GIzYqLUZXNiUtRiw2JVEtJnZhcmVwc2lsb247RidGZm5GOUZockZbb0Zeb0Zbc0Znby1GVzYlRmpzRmBzRltvRl5vRmNzRjlGZXAtRiM2Ji1GLDYlUScmIzk1MDtGJ0ZmbkY5Rl5vLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmd0Rmp0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpbmV3QmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi0tRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSgmYWxwaGE7RicvRjBGPUY5LUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRI2UxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GVzYlRlktRmhuNiRRIjJGJ0Y5RltvRl5vLUYsNiVRI2UyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYW8vRk5RLDAuMzMzMzMzM2VtRictRiM2KS1GVzYlLUYsNiVRJyZiZXRhO0YnRmZuRjlGZ25GW29GXm9GZG9GZ28tRlc2JUZfcUZfcEZbb0Zeb0ZicEZlcC1GIzYlLUZXNiUtRiw2JVEoJmdhbW1hO0YnRmZuRjktRmhuNiRRIjNGJ0Y5RltvRl5vLUYsNiVRI2UzRidGL0YyRmVwLUYjNiktRlc2JS1GLDYlUSgmZGVsdGE7RidGZm5GOS1GaG42JFEiNEYnRjlGW29GXm8tRiw2JVEjZTRGJ0YvRjJGZ28tRlc2JUZlci1GaG42JFEiNUYnRjlGW29GXm8tRiw2JVEjZTVGJ0YvRjJGZXAtRiM2KS1GVzYlLUYsNiVRLSZ2YXJlcHNpbG9uO0YnRmZuRjlGaHJGW29GXm9GW3NGZ28tRlc2JUZqc0Zgc0Zbb0Zeb0Zjc0ZlcC1GIzYlLUYsNiVRJyZ6ZXRhO0YnRmZuRjlGXm8tRiw2JVEjZTZGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYmLUkkbXRkR0YkNigtRiM2Ji1GLDYlUTV+MS4uNn54fjEuLjZ+eH4xLi42fkYnRi9GMi1GLDYlUSZBcnJheUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZW8vJStncm91cGFsaWduR0Zlby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEsRGF0YX5UeXBlOn5GJ0YvRjItRiw2JVEpYW55dGhpbmdGJ0YvRjJGYG9GOUZjb0Zmb0Zob0Zqb0ZdcEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEqU3RvcmFnZTp+RidGL0YyLUYsNiVRLHJlY3Rhbmd1bGFyRidGL0YyRmBvRjlGY29GZm9GaG9Gam9GXXBGY29GZm9GaG8tRlk2Ji1GZm42KC1GIzYmLUYsNiVRKE9yZGVyOn5GJ0YvRjItRiw2JVEuRm9ydHJhbl9vcmRlckYnRi9GMkZgb0Y5RmNvRmZvRmhvRmpvRl1wRmNvRmZvRmhvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Znb1EnY2VudGVyRicvRmlvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zoc0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUrYWN0aW9udHlwZUdRLWJyb3dzZXJ0YWJsZUYnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU4MTAyNTExOEYnRmBvLyUpcmVhZG9ubHlHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYmLUkkbXRkR0YkNigtRiM2Ji1GLDYlUTV+MS4uNn54fjEuLjZ+eH4xLi42fkYnRi9GMi1GLDYlUSZBcnJheUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZW8vJStncm91cGFsaWduR0Zlby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEsRGF0YX5UeXBlOn5GJ0YvRjItRiw2JVEpYW55dGhpbmdGJ0YvRjJGYG9GOUZjb0Zmb0Zob0Zqb0ZdcEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEqU3RvcmFnZTp+RidGL0YyLUYsNiVRLHJlY3Rhbmd1bGFyRidGL0YyRmBvRjlGY29GZm9GaG9Gam9GXXBGY29GZm9GaG8tRlk2Ji1GZm42KC1GIzYmLUYsNiVRKE9yZGVyOn5GJ0YvRjItRiw2JVEuRm9ydHJhbl9vcmRlckYnRi9GMkZgb0Y5RmNvRmZvRmhvRmpvRl1wRmNvRmZvRmhvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Znb1EnY2VudGVyRicvRmlvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zoc0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUrYWN0aW9udHlwZUdRLWJyb3dzZXJ0YWJsZUYnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU4MTAyNTExOEYnRmBvLyUpcmVhZG9ubHlHRj1GOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEndXBkYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnb2xkUmVsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnbmV3UmVsRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUZSNiYtRiM2KC1GIzYoLUYsNiVRI29wRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GUjYkLUYjNiYtRiM2KC1GLDYlUSVldmFsRidGL0YyRmBwRlFGXm9GYW9GOUZeb0Zhb0Y5RjlGXm9GYW9GOUZZLUYjNihGXXBGYHAtRlI2JC1GIzYmRltvRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zeb0Zhb0Y5Rl5vRmFvRjk=">Zio2JEknb2xkUmVsRzYiSSduZXdSZWxHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJTckLUkjb3BHJSpwcm90ZWN0ZWRHNiMtSSVldmFsR0YtRiMtRiw2I0YmRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2736" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">rel0 := [];
map(op,
{DGinformation(sigma(3, 4, rel0), &quot;CoefficientSet&quot;),
 DGinformation(sigma(3, 5, rel0), &quot;CoefficientSet&quot;)});
op(solve(%, [alpha[1], alpha[2], beta[1], beta[2]]));
rel1 := update(rel0, %);

#Since alpha[1], alpha[2] cannot both be zero, zeta = +1 or -1
sigma(1, 6, rel0);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRldGWkY5">NyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtRiw2KC1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDg7RicvJSdpdGFsaWNHRj9GNi1GLDYmLUYzNiRRIjRGJ0Y2LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjYvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUZSNiUtRlU2JVEnJiM5NDc7RidGWEY2LUYsNiYtRjM2JFEiM0YnRjZGaW5GXG9GNkZeb0Y2LUY6Ni1RKCZtaW51cztGJ0Y2Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGX3AtRiw2JkYyRjktRlI2JS1GVTYlUScmIzk0NTtGJ0ZYRjYtRiw2Ji1GMzYkUSIxRidGNkZpbkZcb0Y2Rl5vRjZGNi1GOjYtUSIsRidGNkY9L0ZBUSV0cnVlRidGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRictRiw2Jy1GOjYtUSomdW1pbnVzMDtGJ0Y2Rj1GQEZCRkRGRkZIRkpGXnBGYHAtRiw2KEYyRjktRlI2JUZULUYsNiYtRjM2JFEiNUYnRjZGaW5GXG9GNkZeb0Y5RmFvRjZGW3AtRiw2JkYyRjktRlI2JUZlcC1GLDYmRjJGaW5GXG9GNkZeb0Y2RjZGXXEtRiw2Ji1GLDYoRjJGOS1GUjYlLUZVNiVRJyYjOTQ5O0YnRlhGNkZaRl5vRjlGYW9GNi1GOjYtUSIrRidGNkY9RkBGQkZERkZGSEZKRl5wRmBwLUYsNiZGMkY5LUZSNiUtRlU2JVEnJiM5NDY7RidGWEY2RmhwRl5vRjZGNkZdcS1GLDYnRmZxLUYsNihGMkY5LUZSNiVGXnNGXXJGXm9GOUZhb0Y2RmFzLUYsNiZGMkY5LUZSNiVGaHNGZnJGXm9GNkY2RmluRlxvRjZGNi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=">PCYsJiooIiIjIiIiJkkmZGVsdGFHNiI2IyIiJUYmJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRGJkYmKiZGJUYmJkkmYWxwaGFHRik2I0YmRiYhIiIsJiooRiVGJiZGKDYjIiImRiZGLEYmRjUqJkYlRiYmRjM2I0YlRiZGNSwmKihGJUYmJkkoZXBzaWxvbkdGKUYqRiZGLEYmRiYqJkYlRiYmSSViZXRhR0YpRjRGJkYmLCYqKEYlRiYmRkFGOUYmRixGJkY1KiZGJUYmJkZERj1GJkYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0NTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIxRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiYtRjE2JS1GNDYlUScmIzk0NztGJ0Y3RjotRiw2Ji1GQDYkUSIzRidGOkZDRkZGOkZILUZMNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rk9GUUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29GXHAtRjE2JS1GNDYlUScmIzk0ODtGJ0Y3RjotRiw2Ji1GQDYkUSI0RidGOkZDRkZGOkZIRjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUlEldHJ1ZUYnRlNGVUZXRllGZW5GW3AvRltvUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JUYzLUYsNiYtRkA2JFEiMkYnRjpGQ0ZGRjpGSEZLLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRl5yLUYsNiZGXm9GaG8tRjE2JUZgcC1GLDYmLUZANiRRIjVGJ0Y6RkNGRkY6RkhGOkZDRkZGOkZDRkZGOkZocC1GLDYoLUYxNiUtRjQ2JVEnJiM5NDY7RidGN0Y6Rj1GSEZLLUYsNidGanEtRiw2JkZeb0Zoby1GMTYlLUY0NiVRJyYjOTQ5O0YnRjdGOkZjcEZIRjpGQ0ZGRjpGQ0ZGRjpGaHAtRiw2KC1GMTYlRl1zRmNxRkhGSy1GLDYmRl5vRmhvLUYxNiVGZnNGZHJGSEY6RkNGRkY6RkNGRkY6RjovJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NyYvJkkmYWxwaGFHNiI2IyIiIiomJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRGKCZJJmRlbHRhR0YmNiMiIiVGKC8mRiU2IyIiIywkKiZGKkYoJkYwNiMiIiZGKCEiIi8mSSViZXRhR0YmRicsJComRipGKCZJKGVwc2lsb25HRiZGMUYoRjwvJkY/RjUqJkYqRigmRkNGOkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZocC1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Y5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZncC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlyLUYjNiZGam9GZHAtRlc2JUZccS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRjlGXW9GYG9GOUZdb0Zgb0Y5RmRxLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvLUYjNidGZXItRiM2JkZqb0ZkcC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjlGX3FGYm9GOUZdb0Zgb0Y5Rl1vRmBvRjlGZHEtRiM2KC1GVzYlRmhzRl5yRmJvRmVvLUYjNiZGam9GZHAtRlc2JUZhdEZfc0Zib0Y5Rl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NyYvJkkmYWxwaGFHNiI2IyIiIiomJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRGKCZJJmRlbHRhR0YmNiMiIiVGKC8mRiU2IyIiIywkKiZGKkYoJkYwNiMiIiZGKCEiIi8mSSViZXRhR0YmRicsJComRipGKCZJKGVwc2lsb25HRiZGMUYoRjwvJkY/RjUqJkYqRigmRkNGOkYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNigtSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmYWxwaGE7RicvJSdpdGFsaWNHRjRGLy1GSTYkUSIxRidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GVjYlUScmIzk1MDtGJ0ZZRi9GK0ZlbkYvRi9GL0ZMLUZWNiVRI2UxRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRkhGTC1GUzYlRlVGSEZobkZMLUZcbzYkLUYjNiZGYG9Gam9GZW5GL0YvRi9GTC1GVjYlUSNlMkYnRmZvRmhvRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiIsJCooIiIjRi8mSSZhbHBoYUdGJDYjRi9GLywmSSV6ZXRhR0YkRi9GLyEiIkYvRjg3JDcjRjIsJCooRjJGLyZGNDYjRjJGLywmRjdGL0YvRi9GL0Yv</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2740" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Since lambda != 0, gamma = +1 or -1
sigma(1, 3, rel1);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNiwtSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZ2FtbWE7RicvJSdpdGFsaWNHRjRGLy1GSTYkUSIzRidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkwtRlM2JS1GVjYlUSgmZGVsdGE7RidGWUYvLUZJNiRRIjRGJ0YvRmhuRkwtSShtZmVuY2VkR0YkNiQtRiM2JkZSRistRkk2JFEiMUYnRi9GL0YvRkwtRmRvNiQtRiM2Ji1GVjYlUSkmbGFtYmRhO0YnRllGLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmhvRi9GL0YvRkwtRlY2JVEjZTFGJy9GWlEldHJ1ZUYnL0YwUSdpdGFsaWNGJ0YrLUYjNixGSEZMRlJGTC1GUzYlRl1vLUZJNiRRIjVGJ0YvRmhuRkwtRmRvNiQtRiM2JkZSRmJwRmhvRi9GL0ZMRltwRi9GTC1GVjYlUSNlMkYnRmhwRmpwRmJwLUYjNixGSEZMRl9wRkxGW29GTEZjb0ZMRmNxRi9GTC1GVjYlUSNlNEYnRmhwRmpwRmJwLUYjNixGSEZMRl9wRkxGXnFGTEZjb0ZMRmNxRi9GTC1GVjYlUSNlNUYnRmhwRmpwRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3JjckNyMiIiIsJCosIiIjRi8mSSZnYW1tYUdGKjYjIiIkRi8mSSZkZWx0YUdGJDYjIiIlRi8sJkYzRi9GLyEiIkYvLCZJJ2xhbWJkYUdGJEYvRi9GL0YvRjw3JDcjRjIsJCosRjJGL0YzRi8mRjg2IyIiJkYvLCZGM0YvRi9GL0YvRj1GL0Y8NyQ3I0Y6LCQqLEYyRi9GPkYvRjdGL0Y7Ri9GRkYvRi83JDcjRkUsJCosRjJGL0Y+Ri9GQ0YvRjtGL0ZGRi9GLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2790" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Any automorphism with given signs of gamma[3], zeta is inequivalent to any automorphism with other signs
eval(A, rel1);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUYvNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0NztGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYvNiYtSSNtbkdGJDYkUSIzRidGRi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRUZGLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVvLUY9NiUtRkA2JVEnJiM5NDg7RidGQ0ZGLUYvNiYtRkw2JFEiNEYnRkZGT0ZSRkZGVEZGLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZkcC8lK2dyb3VwYWxpZ25HRmRwLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRltxLUY4NigtRi82Jy1GWDYtUSomdW1pbnVzMDtGJ0ZGRmVuRmduRmluRltvRl1vRl9vRmFvL0Zkb1EsMC4yMjIyMjIyZW1GJy9GZ29GZnEtRi82JkY8RlctRj02JS1GQDYlUScmIzk0OTtGJ0ZDRkZGXXBGVEZGRk9GUkZGRmJwRmVwRmdwRmlwRlxxLUY4NigtRkw2JEZWRkZGYnBGZXBGZ3BGaXBGXHFGX3JGX3JGX3JGYnBGZXBGZ3AtRjU2Ky1GODYoLUYvNidGYnEtRi82JkY8RlctRj02JUZqby1GLzYmLUZMNiRRIjVGJ0ZGRk9GUkZGRlRGRkZPRlJGRkZicEZlcEZncEZpcEZccS1GODYoLUYvNiZGPEZXLUY9NiVGXHJGXXNGVEZGRmJwRmVwRmdwRmlwRlxxRl9yRl9yRl9yRl9yRmJwRmVwRmdwLUY1NitGX3JGX3ItRjg2KEY8RmJwRmVwRmdwRmlwRlxxRl9yRl9yRl9yRmJwRmVwRmdwLUY1NitGX3JGX3JGX3ItRjg2KEZob0ZicEZlcEZncEZpcEZccS1GODYoRmpxRmJwRmVwRmdwRmlwRlxxRl9yRmJwRmVwRmdwLUY1NitGX3JGX3JGX3ItRjg2KEZbc0ZicEZlcEZncEZpcEZccS1GODYoRmZzRmJwRmVwRmdwRmlwRlxxRl9yRmJwRmVwRmdwLUY1NitGX3JGX3JGX3JGX3JGX3ItRjg2KC1GQDYlUScmIzk1MDtGJ0ZDRkZGYnBGZXBGZ3BGaXBGXHFGYnBGZXBGZ3AvJSZhbGlnbkdRJWF4aXNGJy9GY3BRKWJhc2VsaW5lRicvRmZwUSdjZW50ZXJGJy9GaHBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXYvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHYvJSZmcmFtZUdGaHYvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZFLyUtZXF1YWxjb2x1bW5zR0ZFLyUtZGlzcGxheXN0eWxlR0ZFLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmV2Rk9GUkZGRkYvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZbeC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTgxMDEzNDMwRic=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2741" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Since lambda != 0, gamma = zeta or lambda = -1
sigma(1, 5, rel1);
factor(simplify(lambda * Hook(%, theta3) + (lambda + 1) * Hook(%, theta6)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZ2FtbWE7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21uR0YkNiRRIjNGJ0Y3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlUtSShtZmVuY2VkR0YkNiQtRiM2KC1GIzYmLUYuNiUtRjE2JVEoJmRlbHRhO0YnRjRGNy1GOzYkUSI0RidGN0Y+RkEtRi42JS1GMTYlUS0mdmFyZXBzaWxvbjtGJ0Y0RjctRjs2JFEiNUYnRjdGPkY3LUZCNi1RJyZwbHVzO0YnRjdGRUZHRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZdcC1GIzYmLUYuNiVGW29GZm9GPkZBLUYuNiVGY29GXm9GPkY3LUZCNi1RKCZtaW51cztGJ0Y3RkVGR0ZJRktGTUZPRlFGXHBGXnAtRjs2JFEiMUYnRjdGN0Y3RkEtRlk2JC1GIzYmLUYxNiVRKSZsYW1iZGE7RidGNEY3RmlvRmhwRjdGN0Y3RkEtRjE2JVEjZTNGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJ0Zpby1GIzYmRl9xRkEtRlk2JC1GIzYpLUZCNi1RKiZ1bWludXMwO0YnRjdGRUZHRklGS0ZNRk9GUUZccEZecC1GIzYoRi1GQUZpbkZBRmFvRjdGZXAtRiM2KEYtRkFGYXBGQUZjcEY3RmlvLUYxNiVRJyYjOTUwO0YnRjRGN0Y3RjdGN0ZBLUYxNiVRI2U2RidGZXFGZ3FGNw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiQqKCZJJmdhbW1hR0YqNiNGLyIiIiwoKiYmSSZkZWx0YUdGJDYjIiIlRjQmSShlcHNpbG9uR0YkNiMiIiZGNEY0KiYmRjhGPUY0JkY8RjlGNEY0RjQhIiJGNCwmSSdsYW1iZGFHRiRGNEY0RjRGNDckNyMiIicqJkZERjQsKCooRjdGNEY7RjRGMUY0RkIqKEZARjRGQUY0RjFGNEZCSSV6ZXRhR0YkRjRGNA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NTU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZVLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ3O0YnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiM0YnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjFGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkVGVEZWLUYsNiVRJyYjOTUwO0YnRi9GMkYyRjJGNS1GTTYkLUYjNiZGK0Zlby1Gam42JFEiMUYnRjJGMkYyRjI=">KihJJ2xhbWJkYUc2IiIiIiwmJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQhIiJJJXpldGFHRiRGJUYlLCZGI0YlRiVGJUYl</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">Case \316\263 = \316\266: Models D.6<Font subscript="true">\316\273</Font><Font superscript="true">2\302\261</Font></Font>, D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">4</Font>, D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">6</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2753" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">[gamma[3] = zeta];
rel2 := update(rel1, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRJJXpldGFHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtRiw2JVEnJiM5NTA7RidGZm5GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFwLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBwL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnItRiM2JkZqb0ZdcC1GVzYlRmVwLUYjNiYtRmpuNiRRIjVGJ0Y5Rl1vRmBvRjlGYm9GOUZdb0Zgb0Y5Rl1vRmBvRjlGXXEtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGZ25GYm9GZW8tRiM2J0Zeci1GIzYmRmpvRl1wLUZXNiUtRiw2JVEnJiM5NDk7RidGZm5GOUZocEZib0Y5Rl1vRmBvRjlGXW9GYG9GOUZdcS1GIzYoLUZXNiVGYXNGZ3FGYm9GZW8tRiM2JkZqb0ZdcC1GVzYlRmpzRmhyRmJvRjlGXW9GYG9GOUZdcS1GIzYoLUZXNiUtRiw2JVEnJiM5NDc7RidGZm5GOS1GIzYmLUZqbjYkUSIzRidGOUZdb0Zgb0Y5RmJvRmVvRmpvRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NycvJkkmYWxwaGFHNiI2IyIiIiomSSV6ZXRhR0YmRigmSSZkZWx0YUdGJjYjIiIlRigvJkYlNiMiIiMsJComRipGKCZGLDYjIiImRighIiIvJkklYmV0YUdGJkYnLCQqJkYqRigmSShlcHNpbG9uR0YmRi1GKEY4LyZGO0YxKiZGKkYoJkY/RjZGKC8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYq</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">Case <Font encoding="UTF-8">\316\266 = +1: Models D.6<Font subscript="true">\316\273</Font></Font><Font superscript="true">2-</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2762" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">[zeta = 1];
rel3 := update(rel2, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvSSV6ZXRhRzYiIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlxLUZXNiVGam8tRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Zdb0Zgb0Y5Rl1vRmBvRjlGYnAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGZ25GYm9GZW8tRiM2J0ZlcS1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjlGXXBGYm9GXW9GYG9GOUZdb0Zgb0Y5RmJwLUYjNigtRlc2JUZmckZecUZib0Zlby1GVzYlRl1zRl1yRmJvRl1vRmBvRjlGYnAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlb0ZpbkZdb0Zgb0Y5RmJwLUYjNigtRiw2JVEnJiM5NTA7RidGZm5GOUZlb0ZpbkZdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NygvJkkmYWxwaGFHNiI2IyIiIiZJJmRlbHRhR0YmNiMiIiUvJkYlNiMiIiMsJCZGKjYjIiImISIiLyZJJWJldGFHRiZGJywkJkkoZXBzaWxvbkdGJkYrRjUvJkY4Ri8mRjtGMy8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYoL0klemV0YUdGJkYo</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2761" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">sigma(1, 6, rel3);
sigma(2, 6, rel3);
[delta[5] = 0, epsilon[4] = 0];
rel4 := update(rel3, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNiYtSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZGVsdGE7RicvJSdpdGFsaWNHRjRGLy1GSTYkUSI1RidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRi9GTC1GVjYlUSNlMkYnL0ZaUSV0cnVlRicvRjBRJ2l0YWxpY0YnRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiMsJComIiIlIiIiJkkmZGVsdGFHRiQ2IyIiJkYzISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRLSZ2YXJlcHNpbG9uO0YnLyUnaXRhbGljR0Y6RjFGLS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjFGNC1GUDYlUSNlMUYnL0ZUUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjE=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiIsJComIiIlRi8mSShlcHNpbG9uR0YkNiNGMkYvRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvJkkmZGVsdGFHNiI2IyIiJiIiIS8mSShlcHNpbG9uR0YmNiMiIiVGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2NC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUZqbjYkRmRvRjlGXW9GYG9GOUZicC1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlb0ZjcUZdb0Zgb0Y5RmJwLUYjNigtRlc2JUZpcUZecUZib0Zlby1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Zdb0Zgb0Y5RmJwLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW9GaW5GXW9GYG9GOUZicC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GaW5GXW9GYG9GOUZicC1GIzYoLUZXNiVGam9GZXJGYm9GZW9GY3FGXW9GYG9GOUZicC1GIzYoLUZXNiVGYnJGXXBGYm9GZW9GY3FGXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NyovJkkmYWxwaGFHNiI2IyIiIiZJJmRlbHRhR0YmNiMiIiUvJkYlNiMiIiMiIiEvJkklYmV0YUdGJkYnRjEvJkY0Ri8mSShlcHNpbG9uR0YmNiMiIiYvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRGKC9JJXpldGFHRiZGKC8mRipGOUYxLyZGOEYrRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2760" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">sigma(1, 2, rel4);
[epsilon[5] = 1 / delta[4]];
rel5 := update(rel4, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRKSZsYW1iZGE7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21uR0YkNiRRIjJGJ0Y8LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RJyZwbHVzO0YnRjwvJSZmZW5jZUdGOy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZaRjVGRi1GQDYkUSIxRidGPEY8RjwtRkc2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGSkZMRk5GUEZSRlRGVi9GWVEmMC4wZW1GJy9GZm5GXm8tRi42JC1GIzYmLUYjNiYtSSVtc3ViR0YkNiUtRjY2JVEoJmRlbHRhO0YnRjlGPC1GQDYkUSI0RidGPC8lL3N1YnNjcmlwdHNoaWZ0R0ZFRmpuLUZnbzYlLUY2NiVRLSZ2YXJlcHNpbG9uO0YnRjlGPC1GQDYkUSI1RidGPEZfcEY8LUZHNi1RKCZtaW51cztGJ0Y8RkpGTEZORlBGUkZURlZGWEZlbkZnbkY8RjxGPEZqbi1GNjYlUSNlM0YnL0Y6USV0cnVlRicvRj1RJ2l0YWxpY0YnRmlwLUYjNihGNUZqbkZgb0Zqbi1GLjYkLUYjNiZGNUZGRmduRjxGPEY8RmpuLUY2NiVRI2U2RidGX3FGYXFGPA==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiQqJiwoKiQpSSdsYW1iZGFHRiQiIiMiIiJGNkY0RjZGNkY2RjYsJiomJkkmZGVsdGFHRiQ2IyIiJUY2JkkoZXBzaWxvbkdGJDYjIiImRjZGNkY2ISIiRjY3JDcjIiInLCQqKEY0RjZGN0Y2LCZGNEY2RjZGNkY2RkE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0OTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSI1RidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUkmbWZyYWNHRiQ2KC1GQDYkUSIxRidGOi1GLDYmLUYxNiUtRjQ2JVEnJiM5NDg7RidGN0Y6LUYsNiYtRkA2JFEiNEYnRjpGQ0ZGRjpGSEZDRkZGOi8lLmxpbmV0aGlja25lc3NHRmFvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRjlGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyMvJkkoZXBzaWxvbkc2IjYjIiImKiQmSSZkZWx0YUc2IjYjIiIlISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUZqbjYkRmRvRjlGXW9GYG9GOUZicC1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlb0ZjcUZdb0Zgb0Y5RmJwLUYjNigtRlc2JUZpcUZecUZib0Zlby1JJm1mcmFjR0YkNihGaW4tRiM2JkZob0Zdb0Zgb0Y5LyUubGluZXRoaWNrbmVzc0dGXG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXIvJSliZXZlbGxlZEdGPUZdb0Zgb0Y5RmJwLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW9GaW5GXW9GYG9GOUZicC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GaW5GXW9GYG9GOUZicC1GIzYoLUZXNiVGam8tRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Zlb0ZjcUZdb0Zgb0Y5RmJwLUYjNigtRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5Rl1wRmJvRmVvRmNxRl1vRmBvRjlGYnAtRiM2KC1GVzYlRlx1RmN0RmJvRmVvRmByRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NysvJkkmYWxwaGFHNiI2IyIiIiZJJmRlbHRhR0YmNiMiIiUvJkYlNiMiIiMiIiEvJkklYmV0YUdGJkYnRjEvJkY0Ri8qJEYpISIiLyZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRigvSSV6ZXRhR0YmRigvJkYqNiMiIiZGMS8mSShlcHNpbG9uR0YmRitGMS8mRkdGQ0Y3</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2759" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#All of the coefficients sigma_{ij} vanish and A defines an automorphism
seq(seq(sigma(i, j, rel5), j=(i+1)..6), i=1..6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NjEtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIUYjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2758" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#General admissible automorphism of D.6-lambda in this branch
A5 := eval(A, rel5);


#Impose the condition that A is an anti-involution
A5.map(conjugate, A5) - LinearAlgebra:-IdentityMatrix(6):

#The condition is equivalent to |delta[4]| = 1
%[1, 1];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSVtc3ViR0YkNiUtRiw2JVEnJiM5NDg7RicvRjBGPUY5LUYjNiYtSSNtbkdGJDYkUSI0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmFwLyUrZ3JvdXBhbGlnbkdGYXAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGaHAtRmhuNigtRmRvNiRGXnBGOUZfcEZicEZkcEZmcEZpcEZbcUZbcUZbcUZbcUZfcEZicEZkcC1GZW42K0ZbcS1GaG42KC1JJm1mcmFjR0YkNigtRmRvNiRGaHBGOS1GIzYmRmpuRmdvRmpvRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y9Rl9wRmJwRmRwRmZwRmlwRltxRltxRltxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxLUZobjYoRmZxRl9wRmJwRmRwRmZwRmlwRltxRltxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxRltxRmduRltxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxRltxRltxRmFxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxRltxRltxRltxRmVyRl9wRmJwRmRwLyUmYWxpZ25HUSVheGlzRicvRmBwUSliYXNlbGluZUYnL0ZjcEZeci9GZXBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGaXMvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZHQvJSZmcmFtZUdGZHQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmF0RmdvRmpvRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmd1LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg1NjUwMzE2NzhGJ0Znb0Zqb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSVtc3ViR0YkNiUtRiw2JVEnJiM5NDg7RicvRjBGPUY5LUYjNiYtSSNtbkdGJDYkUSI0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmFwLyUrZ3JvdXBhbGlnbkdGYXAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGaHAtRmhuNigtRmRvNiRGXnBGOUZfcEZicEZkcEZmcEZpcEZbcUZbcUZbcUZbcUZfcEZicEZkcC1GZW42K0ZbcS1GaG42KC1JJm1mcmFjR0YkNigtRmRvNiRGaHBGOS1GIzYmRmpuRmdvRmpvRjkvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zeci8lKWJldmVsbGVkR0Y9Rl9wRmJwRmRwRmZwRmlwRltxRltxRltxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxLUZobjYoRmZxRl9wRmJwRmRwRmZwRmlwRltxRltxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxRltxRmduRltxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxRltxRltxRmFxRltxRl9wRmJwRmRwLUZlbjYrRltxRltxRltxRltxRltxRmVyRl9wRmJwRmRwLyUmYWxpZ25HUSVheGlzRicvRmBwUSliYXNlbGluZUYnL0ZjcEZeci9GZXBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGaXMvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZHQvJSZmcmFtZUdGZHQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmF0RmdvRmpvRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmd1LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg1NjUwMzE2NzhGJ0Znb0Zqb0Y5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNiYtSSNtbkdGJDYkUSI0RidGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmZuLUkmbW92ZXJHRiQ2JUYtLUZJNi1RJyYjNzczO0YnRjdGTEZORlBGUkZURlZGWEZaRmduL0ZZUSV0cnVlRidGNy1GSTYtUSgmbWludXM7RidGN0ZMRk5GUEZSRlRGVkZYL0ZlblEsMC4yMjIyMjIyZW1GJy9GaG5GZW8tRj02JFEiMUYnRjdGNw==">LCYqJiZJJmRlbHRhRzYiNiMiIiUiIiItSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGJEYpRilGKSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2763" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#By choosing t, we can change the phase of delta[4] arbitrarily, so all anti-involutions in this branch are equivalent
T5 := eval(A5, delta[4] = t);
T5.A5.map(conjugate, LinearAlgebra:-MatrixInverse(T5));

#Representative involution
eval(A5, delta[4] = 1);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiw2JVEidEYnRi9GMi8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX28vJStncm91cGFsaWduR0Zfby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zmby1GaG42KC1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmBvRmJvRmRvRmdvRmlvRmlvRmlvRmlvRl1vRmBvRmJvLUZlbjYrRmlvLUZobjYoLUkmbWZyYWNHRiQ2KC1GXHA2JEZmb0Y5LUYjNiZGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lLmxpbmV0aGlja25lc3NHRmZvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNxLyUpYmV2ZWxsZWRHRj1GXW9GYG9GYm9GZG9GZ29GaW9GaW9GaW9GaW9GXW9GYG9GYm8tRmVuNitGaW9GaW8tRmhuNihGZnBGXW9GYG9GYm9GZG9GZ29GaW9GaW9GaW9GXW9GYG9GYm8tRmVuNitGaW9GaW9GaW9GZ25GaW9GaW9GXW9GYG9GYm8tRmVuNitGaW9GaW9GaW9GaW9GYXBGaW9GXW9GYG9GYm8tRmVuNitGaW9GaW9GaW9GaW9GaW9GanFGXW9GYG9GYm8vJSZhbGlnbkdRJWF4aXNGJy9GXm9RKWJhc2VsaW5lRicvRmFvRmNxL0Zjb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zecy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zpcy8lJmZyYW1lR0Zpcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnNGanBGXXFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXHUvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAyNDcwMkYnRmpwRl1xRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiw2JVEidEYnRi9GMi8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX28vJStncm91cGFsaWduR0Zfby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Zmby1GaG42KC1JI21uR0YkNiRRIjBGJ0Y5Rl1vRmBvRmJvRmRvRmdvRmlvRmlvRmlvRmlvRl1vRmBvRmJvLUZlbjYrRmlvLUZobjYoLUkmbWZyYWNHRiQ2KC1GXHA2JEZmb0Y5LUYjNiZGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lLmxpbmV0aGlja25lc3NHRmZvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNxLyUpYmV2ZWxsZWRHRj1GXW9GYG9GYm9GZG9GZ29GaW9GaW9GaW9GaW9GXW9GYG9GYm8tRmVuNitGaW9GaW8tRmhuNihGZnBGXW9GYG9GYm9GZG9GZ29GaW9GaW9GaW9GXW9GYG9GYm8tRmVuNitGaW9GaW9GaW9GZ25GaW9GaW9GXW9GYG9GYm8tRmVuNitGaW9GaW9GaW9GaW9GYXBGaW9GXW9GYG9GYm8tRmVuNitGaW9GaW9GaW9GaW9GaW9GanFGXW9GYG9GYm8vJSZhbGlnbkdRJWF4aXNGJy9GXm9RKWJhc2VsaW5lRicvRmFvRmNxL0Zjb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zecy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zpcy8lJmZyYW1lR0Zpcy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZnNGanBGXXFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXHUvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAyNDcwMkYnRmpwRl1xRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkmbWZyYWNHRiQ2KC1GLzYoLUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GR1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlEvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGam4tSSVtc3ViR0YkNiUtRkA2JVEnJiM5NDg7RicvRkRGUUZNLUYvNiYtSSNtbkdGJDYkUSI0RidGTS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGUUZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGam9GXXBGTS1GLzYmLUkmbW92ZXJHRiQ2JUY/LUZKNi1RJyYjNzczO0YnRk1GT0ZSRlRGVkZYRlpGZm5GaG5GW28vRmduRkVGam9GXXBGTS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHEvJSliZXZlbGxlZEdGUS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZ3EvJStncm91cGFsaWduR0ZncS8lKHJvd3NwYW5HRl1xLyUrY29sdW1uc3BhbkdGXXEtRjg2KC1GZ282JEZhcEZNRmVxRmhxRmpxRlxyRl5yRmByRmByRmByRmByRmVxRmhxRmpxLUY1NitGYHItRjg2KC1GOzYoRmJwRj1GW3FGXnFGYXFGY3FGZXFGaHFGanFGXHJGXnJGYHJGYHJGYHJGYHJGZXFGaHFGanEtRjU2K0ZgckZgci1GODYoLUZnbzYkRl1xRk1GZXFGaHFGanFGXHJGXnJGYHJGYHJGYHJGZXFGaHFGanEtRjU2K0ZgckZgckZgckY3RmByRmByRmVxRmhxRmpxLUY1NitGYHJGYHJGYHJGYHJGZnJGYHJGZXFGaHFGanEtRjU2K0ZgckZgckZgckZgckZgckZcc0ZlcUZocUZqcS8lJmFsaWduR1ElYXhpc0YnL0ZmcVEpYmFzZWxpbmVGJy9GaXFGYHEvRltyUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGRS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmJ0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl11LyUmZnJhbWVHRl11LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGUS8lLWVxdWFsY29sdW1uc0dGUS8lLWRpc3BsYXlzdHlsZUdGUS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZqdEZqb0ZdcEZNRk0vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTY1MDE5NjQ2Ric=">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkmbWZyYWNHRiQ2KC1GLzYoLUkjbWlHRiQ2JVEidEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GR1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlEvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGam4tSSVtc3ViR0YkNiUtRkA2JVEnJiM5NDg7RicvRkRGUUZNLUYvNiYtSSNtbkdGJDYkUSI0RidGTS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGUUZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGam9GXXBGTS1GLzYmLUkmbW92ZXJHRiQ2JUY/LUZKNi1RJyYjNzczO0YnRk1GT0ZSRlRGVkZYRlpGZm5GaG5GW28vRmduRkVGam9GXXBGTS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHEvJSliZXZlbGxlZEdGUS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZ3EvJStncm91cGFsaWduR0ZncS8lKHJvd3NwYW5HRl1xLyUrY29sdW1uc3BhbkdGXXEtRjg2KC1GZ282JEZhcEZNRmVxRmhxRmpxRlxyRl5yRmByRmByRmByRmByRmVxRmhxRmpxLUY1NitGYHItRjg2KC1GOzYoRmJwRj1GW3FGXnFGYXFGY3FGZXFGaHFGanFGXHJGXnJGYHJGYHJGYHJGYHJGZXFGaHFGanEtRjU2K0ZgckZgci1GODYoLUZnbzYkRl1xRk1GZXFGaHFGanFGXHJGXnJGYHJGYHJGYHJGZXFGaHFGanEtRjU2K0ZgckZgckZgckY3RmByRmByRmVxRmhxRmpxLUY1NitGYHJGYHJGYHJGYHJGZnJGYHJGZXFGaHFGanEtRjU2K0ZgckZgckZgckZgckZgckZcc0ZlcUZocUZqcS8lJmFsaWduR1ElYXhpc0YnL0ZmcVEpYmFzZWxpbmVGJy9GaXFGYHEvRltyUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGRS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmJ0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl11LyUmZnJhbWVHRl11LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGUS8lLWVxdWFsY29sdW1uc0dGUS8lLWRpc3BsYXlzdHlsZUdGUS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZqdEZqb0ZdcEZNRk0vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTY1MDE5NjQ2Ric=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEY3RkxGTEZMRkxGQUZERkYtRjU2K0ZMRkxGN0ZMRkxGTEZBRkRGRi1GNTYrRkxGTEZMRjdGTEZMRkFGREZGLUY1NitGTEZMRkxGTEY3RkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAxOTc2NkYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEY3RkxGTEZMRkxGQUZERkYtRjU2K0ZMRkxGN0ZMRkxGTEZBRkRGRi1GNTYrRkxGTEZMRjdGTEZMRkFGREZGLUY1NitGTEZMRkxGTEY3RkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAxOTc2NkYn</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">Case <Font encoding="UTF-8">\316\266 = -1: Models </Font>D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">2+</Font>, D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">4</Font>, D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">6</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2788" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">[zeta = -1];
rel3 := update(rel2, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvSSV6ZXRhRzYiISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRlc2JUZicC1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGanAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGZ25GYm9GZW8tRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5RmVwRmJvRl1vRmBvRjlGanAtRiM2KC1GVzYlRmZyRmZxRmJvRmVvLUYjNidGam8tRlc2JUZbc0ZdckZib0Zdb0Zgb0Y5Rl1vRmBvRjlGanAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlby1GIzYlRmpvRmluRjlGXW9GYG9GOUZqcC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GYnRGXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NygvJkkmYWxwaGFHNiI2IyIiIiwkJkkmZGVsdGFHRiY2IyIiJSEiIi8mRiU2IyIiIyZGKzYjIiImLyZJJWJldGFHRiZGJyZJKGVwc2lsb25HRiZGLC8mRjhGMSwkJkY6RjRGLi8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYuL0klemV0YUdGJkYu</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2785" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">sigma(1, 6, rel3);
sigma(2, 6, rel3);
[delta[4] = 0, epsilon[5] = 0];
rel4 := update(rel3, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNiYtSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZGVsdGE7RicvJSdpdGFsaWNHRjRGL0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGL0ZMLUZWNiVRI2UxRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRidGLw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiIsJComIiIlRi8mSSZkZWx0YUdGJDYjRjJGLyEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRLSZ2YXJlcHNpbG9uO0YnLyUnaXRhbGljR0Y6RjEtRi42JFEiNUYnRjEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YxRjQtRlA2JVEjZTJGJy9GVFEldHJ1ZUYnL0YyUSdpdGFsaWNGJ0Yx">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiMsJComIiIlIiIiJkkoZXBzaWxvbkdGJDYjIiImRjNGMw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvJkkmZGVsdGFHNiI2IyIiJSIiIS8mSShlcHNpbG9uR0YmNiMiIiZGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2NC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkRmRvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjVGJ0Y5Rl1vRmBvRjlGYm9GXW9GYG9GOUZqby1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlby1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zdb0Zgb0Y5RmpvLUYjNigtRlc2JUZpcUZmcEZib0Zlb0Zob0Zdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHRGaW5GOUZdb0Zgb0Y5RmpvLUYjNigtRiw2JVEnJiM5NTA7RidGZm5GOUZlb0Zmc0Zdb0Zgb0Y5RmpvLUYjNigtRlc2JUZdcUZhckZib0Zlb0Zob0Zdb0Zgb0Y5RmpvLUYjNigtRlc2JUZeckZgcUZib0Zlb0Zob0Zdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NyovJkkmYWxwaGFHNiI2IyIiIiIiIS8mRiU2IyIiIyZJJmRlbHRhR0YmNiMiIiYvJkklYmV0YUdGJkYnJkkoZXBzaWxvbkdGJjYjIiIlLyZGNEYsRikvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQhIiIvSSV6ZXRhR0YmRkEvJkYvRjdGKS8mRjZGMEYp</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2779" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">sigma(1, 2, rel4);
factor(Hook(%, theta3) + Hook(%, theta6));
[epsilon[4] = 1 / delta[5]];
rel5 := update(rel4, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRKSZsYW1iZGE7RicvJSdpdGFsaWNHRjRGLy1JI21uR0YkNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERlBGZ24tRlc2JFEiMUYnRi9GL0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGYW8tRkk2JC1GIzYmLUYjNiYtSSVtc3ViR0YkNiUtRlE2JVEoJmRlbHRhO0YnRlRGLy1GVzYkUSI1RidGLy8lL3N1YnNjcmlwdHNoaWZ0R0ZmbkZdby1Gam82JS1GUTYlUS0mdmFyZXBzaWxvbjtGJ0ZURi8tRlc2JFEiNEYnRi9GYnBGL0YrRmpuRi9GL0YvRl1vLUZRNiVRI2UzRicvRlVRJXRydWVGJy9GMFEnaXRhbGljRidGZ24tRiM2KEZQRl1vRmNvRl1vLUZJNiQtRiM2JkZQRmduRmpuRi9GL0YvRl1vLUZRNiVRI2U2RidGX3FGYXFGLw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiQsJComLCgqJClJJ2xhbWJkYUdGJCIiIyIiIkY3RjVGN0Y3RjdGNywmKiYmSSZkZWx0YUdGJDYjIiImRjcmSShlcHNpbG9uR0YkNiMiIiVGN0Y3RjchIiJGN0ZCNyQ3IyIiJyooRjVGN0Y4RjcsJkY1RjdGN0Y3Rjc=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTQ4O0YnLyUnaXRhbGljR0Y0Ri8tRiM2Ji1JI21uR0YkNiRRIjVGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRl1vLUZJNiUtRkw2JVEnJiM5NDk7RidGT0YvLUYjNiYtRlQ2JFEiNEYnRi9GV0ZaRi9GZm5GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GVDYkUSIxRidGL0Yv">LCYqJiZJJmRlbHRhRzYiNiMiIiYiIiImSShlcHNpbG9uR0YmNiMiIiVGKSEiIkYpRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0OTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSI0RidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUkmbWZyYWNHRiQ2KC1GQDYkUSIxRidGOi1GLDYmLUYxNiUtRjQ2JVEnJiM5NDg7RidGN0Y6LUYsNiYtRkA2JFEiNUYnRjpGQ0ZGRjpGSEZDRkZGOi8lLmxpbmV0aGlja25lc3NHRmFvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRjlGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyMvJkkoZXBzaWxvbkc2IjYjIiIlKiQmSSZkZWx0YUc2IjYjIiImISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkRmRvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjVGJ0Y5Rl1vRmBvRjlGYm9GXW9GYG9GOUZqby1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlby1JJm1mcmFjR0YkNihGaW4tRiM2JkZbcUZdb0Zgb0Y5LyUubGluZXRoaWNrbmVzc0dGXG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXIvJSliZXZlbGxlZEdGPUZdb0Zgb0Y5RmpvLUYjNigtRlc2JUZpcUZmcEZib0Zlb0Zob0Zdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYHRGaW5GOUZdb0Zgb0Y5RmpvLUYjNigtRiw2JVEnJiM5NTA7RidGZm5GOUZlb0Zqc0Zdb0Zgb0Y5RmpvLUYjNigtRlc2JUZdcS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGam8tRiM2KC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjlGYHFGYm9GZW9GaG9GXW9GYG9GOUZqby1GIzYoLUZXNiVGZHVGW3VGYm9GZW9GXHJGXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NysvJkkmYWxwaGFHNiI2IyIiIiIiIS8mRiU2IyIiIyZJJmRlbHRhR0YmNiMiIiYvJkklYmV0YUdGJkYnKiRGLiEiIi8mRjRGLEYpLyZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRjYvSSV6ZXRhR0YmRjYvJkYvNiMiIiVGKS8mSShlcHNpbG9uR0YmRjBGKS8mRkdGQ0Y1</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2789" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#All of the coefficients sigma_{ij} vanish and A defines an automorphism
seq(seq(sigma(i, j, rel5), j=(i+1)..6), i=1..6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NjEtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIUYjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2786" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#General admissible automorphism of D6-lambda in this branch
A5 := eval(A, rel5);

#Impose the condition that A is an anti-involution
A5.map(conjugate, A5) - LinearAlgebra:-IdentityMatrix(6):

#The condition is that delta[5] is real
%[1, 1];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GIzYmLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ4O0YnL0YwRj1GOS1GIzYmLUZbbzYkUSI1RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHRl1vRl9xRmJxRjkvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcS8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmhvRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrLUZobjYoRmNwRl5vRmFvRmNvRmVvRmhvRmduRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrRmduRmduLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1zRl9wRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GYXJGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25GZXJGXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmpxL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZcdS8lJmZyYW1lR0ZcdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXRGX3FGYnFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3YvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAwNjk4MkYnRl9xRmJxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GIzYmLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ4O0YnL0YwRj1GOS1GIzYmLUZbbzYkUSI1RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHRl1vRl9xRmJxRjkvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcS8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmhvRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrLUZobjYoRmNwRl5vRmFvRmNvRmVvRmhvRmduRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrRmduRmduLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1zRl9wRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GYXJGZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25GZXJGXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmpxL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZcdS8lJmZyYW1lR0ZcdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXRGX3FGYnFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3YvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAwNjk4MkYnRl9xRmJxRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkmbWZyYWNHRiQ2KC1GIzYmLUkmbW92ZXJHRiQ2JS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTQ4O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiM2Ji1JI21uR0YkNiRRIjVGJ0Y9LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y8Rj0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RJyYjNzczO0YnRj0vJSZmZW5jZUdGPC8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zcby9GaW5RJXRydWVGJ0ZGRklGPS1GIzYmRjNGRkZJRj0vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhvLyUpYmV2ZWxsZWRHRjwtRk82LVEoJm1pbnVzO0YnRj1GUkZURlZGWEZaRmZuRmhuL0Zbb1EsMC4yMjIyMjIyZW1GJy9GXm9GYXAtRkM2JEZlb0Y9Rj0=">LCYqJiZJJmRlbHRhRzYiNiMiIiYhIiItSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGJCIiIkYuRi5GKQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2783" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#By choosing t, we scale delta[4] by an arbitrary positive factor, so we may normalize delta[5] to +1 or -1
T5 := eval(A5, delta[5] = t);
T5.A5.map(conjugate, LinearAlgebra:-MatrixInverse(T5));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GIzYmLUYsNiVRInRGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lLmxpbmV0aGlja25lc3NHRmdvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj1GXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGY3BGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ24tRmhuNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnJGX3BGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbkZqb0ZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZmcUZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbkZnbkZqcUZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9GX3EvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF0LyUmZnJhbWVHRmF0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedEZmcEZpcEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTY0OTk5ODg2RidGZnBGaXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GIzYmLUYsNiVRInRGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lLmxpbmV0aGlja25lc3NHRmdvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj1GXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNihGY3BGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ24tRmhuNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnJGX3BGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbkZqb0ZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZmcUZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbkZnbkZqcUZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9GX3EvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF0LyUmZnJhbWVHRmF0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedEZmcEZpcEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTY0OTk5ODg2RidGZnBGaXBGOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4"><Font encoding="UTF-8">Case \316\264</Font><Font subscript="true">5</Font> = 1: Models D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">2+</Font>, D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">4</Font></Text-field></Title>
<Group labelreference="L2797" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">[delta[5] = 1];
rel6 := update(rel5, %);
A6 := eval(A, rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbXZlcmJhdGltR0YkNiNRYFxsNyMvJi1JI21pRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliRzYiNiVRKCZkZWx0YTs2Ii8lJ2l0YWxpY0dRJmZhbHNlNiIvJSxtYXRodmFyaWFudEdRJ25vcm1hbDYiNiMtSSNtbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkc2IjYkUSI1NiIvJSxtYXRodmFyaWFudEdRJ25vcm1hbDYiLUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHNiI2JFEiMTYiLyUsbWF0aHZhcmlhbnRHUSdub3JtYWw2IkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkRmRvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW9GaW5GXW9GYG9GOUZqby1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlb0ZpbkZdb0Zgb0Y5RmpvLUYjNigtRlc2JUZfcUZmcEZib0Zlb0Zob0Zdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHJGaW5GOUZdb0Zgb0Y5RmpvLUYjNigtRiw2JVEnJiM5NTA7RidGZm5GOUZlb0ZickZdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GZW9GaG9GXW9GYG9GOUZqby1GIzYoLUZXNiUtRiw2JVEnJiM5NDk7RidGZm5GOS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGam8tRiM2KC1GVzYlRl90RmZzRmJvRmVvRmluRl1vRmBvRjlGam8tRiM2KC1GVzYlRmNzRmJ0RmJvRmVvRmluRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2NS1GIzYlLUklbXN1YkdGJDYlLUYsNiVRKCZhbHBoYTtGJy9GMEY9RjktRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmpuNiRGX29GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiUtRlc2JUZZLUYjNiMtRmpuNiRRIjJGJ0Y5Rl1vRmBvRmluRmVvLUYjNiUtRlc2JS1GLDYlUScmYmV0YTtGJ0ZmbkY5RmduRl1vRmBvRmluRmVvLUYjNiUtRlc2JUZqcEZhcEZdb0Zgb0Zjb0Zlby1GIzYlLUZXNiUtRiw2JVEoJmdhbW1hO0YnRmZuRjktRiM2Iy1Gam42JFEiM0YnRjlGXW9GYG8tRiM2JC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GY3JGaW5GZW8tRiM2JS1GLDYlUScmemV0YTtGJ0ZmbkY5RmBvRl1yRmVvLUYjNiUtRlc2JS1GLDYlUSgmZGVsdGE7RidGZm5GOS1GIzYjLUZqbjYkUSI0RidGOUZdb0Zgb0Zjb0Zlby1GIzYlLUZXNiUtRiw2JVEtJnZhcmVwc2lsb247RidGZm5GOS1GIzYjLUZqbjYkUSI1RidGOUZdb0Zgb0Zjb0Zlby1GIzYlLUZXNiVGanNGYXNGXW9GYG9GaW5GZW8tRiM2JS1GVzYlRl5zRl10Rl1vRmBvRmluRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JEZnb0Y5Rl5vRmFvRmNvRmVvRmhvRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrRmpvRmduRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrRmduRmduLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRlxwRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25Gam9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25GYnBGXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAwMzEyNkYnRlx0Rl90Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JEZnb0Y5Rl5vRmFvRmNvRmVvRmhvRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrRmpvRmduRmduRmduRmduRmduRl5vRmFvRmNvLUZlbjYrRmduRmduLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwRlxwRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25Gam9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25GYnBGXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAwMzEyNkYnRlx0Rl90Rjk=</Equation></Text-field>
</Output>
</Group>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Realization</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2811" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">P0 := Matrix(
    [[1,  I, 0, 0,  0, 0],
     [1, -I, 0, 0,  0, 0],
     [0,  0, I, 0,  0, 0],
     [0,  0, 0, 1,  I, 0],
     [0,  0, 0, 1, -I, 0],
     [0,  0, 0, 0,  0, I]]
);

#Real basis for the fixed-point subalgebra of the anti-involution
D6lambda2plusPrebasis := [seq(evalDG(add(%[i, j] * e||i, i=1..6)), j=1..6)];

#Verify that the basis is fixed by the anti-involution
convert(A6, DGtensor, [[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]):
seq(convert(ContractIndices(%, DGmap(1, conjugate, D6lambda2plusPrebasis[i]), [[2, 1]]), DGvector) &amp;minus D6lambda2plusPrebasis[i], i=1..nops(D6lambda2plusPrebasis));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIklGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUZbbzYkUSIwRidGOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZeb0Zhb0Zjby1GZW42K0Znbi1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvRl5wRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRmlvRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmduRmlvRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmduRmVwRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRl5wRl5wRmlvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmlyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRzLyUmZnJhbWVHRmRzLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zhc0ZfcUZicUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZndC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTY0OTk1MDcwRidGX3FGYnFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIklGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUZbbzYkUSIwRidGOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZeb0Zhb0Zjby1GZW42K0Znbi1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvRl5wRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRmlvRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmduRmlvRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmduRmVwRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRl5wRl5wRmlvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmlyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmRzLyUmZnJhbWVHRmRzLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zhc0ZfcUZicUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZndC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTY0OTk1MDcwRidGX3FGYnFGOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVE2RDZsYW1iZGEycGx1c1ByZWJhc2lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNiYtRiw2JVEjZTFGJ0YvRjItRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmduLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYqLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmBvL0ZORmFvRlYtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmbkZobkZmb0Zqb0ZpbkY5RlxvLUYjNiZGZm9Gam8tRiw2JVEjZTNGJ0YvRjJGOUZcby1GIzYmLUYsNiVRI2U0RidGL0YyRlktRiw2JVEjZTVGJ0YvRjJGOUZcby1GIzYqRmZvRmpvRmhwRl5wRmZvRmpvRltxRjlGXG8tRiM2JkZmb0Zqby1GLDYlUSNlNkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlcUZocUY5">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIkYwNyQ3IyIiI0YwLUYkNiM3JEYoNyQ3JEYvXiNGMDckRjIsJEY5ISIiLUYkNiM3JEYoNyM3JDcjIiIkRjktRiQ2IzckRig3JDckNyMiIiVGMDckNyMiIiZGMC1GJDYjNyRGKDckNyRGSUY5NyRGTEY7LUYkNiM3JEYoNyM3JDcjIiInRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NigtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIUYjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2810" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">D6lambda2plusData := LieAlgebraData(D6lambda2plusPrebasis, D6lambda2plus);
DGsetup(%, [f], [theta]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEyRDZsYW1iZGEycGx1c0RhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjItRiM2NC1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5LUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcC1GNjYuUSIoRicvJSVzaXplR1EiOEYnRjlGVkY+RldGQkZERkZGSEZYRlotRiM2KC1GIzYmLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcC1JJW1zdXBHRiQ2JS1GLDYlUSkmbGFtYmRhO0YnL0YwRj1GOUZgcS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGY3BGZXAtRiM2JkZgcUZkcUZqcUY5RmFyRmBxRjktRjY2LlEiKUYnRmlwRjlGVkY+RldGQkZERkZGSEZYRlpGZHEtRiM2JC1GLDYlUSNlM0YnRi9GMkY5RmFyLUYjNihGYHFGZHEtSShtZmVuY2VkR0YkNiQtRiM2JkZqcUZhci1GYXE2JFEiMUYnRjlGOUY5RmRxRmpxRjlGZHEtRiM2JC1GLDYlUSNlNkYnRi9GMkY5LUYsNiVRIyx+RidGL0YyRjktRiM2NEZTRmVuRmpuRmlyRmdvRlxwRmBwRmZwLUYjNiZGZHJGYXJGYHFGOUZmckZkcUZib0ZhckZkckZkcS1GIzYkLUYsNiVRI2U1RidGL0YyRjlGXXRGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNEYnRi9GMkY5RmdvRlxwLUZhcTYkRmByRjlGXXRGOS1GIzY0RlNGZW5Gam5GZHRGZ29GXHBGYHBGZnBGYnRGZnJGZHFGaXJGYXJGZHJGZHFGaHNGXXRGOS1GIzYuRlNGZW5Gam5GaHNGZ29GXHBGYHBGYHFGZHFGYm9GXXRGOS1GIzYzRlNGYm9Gam5GaXJGZ29GXHBGZnBGYnRGZnJGZHFGZW5GYHBGZHJGZHFGW3VGXXRGOS1GIzYzRlNGYm9Gam5GW3VGZ29GXHBGZnBGYnRGZnJGZHFGaXJGYHBGZHJGZHFGaHNGXXRGOS1GIzYrRlNGYm9Gam5GZHRGZ29GXHBGYHVGXXRGOS1GIzYtRlNGYm9Gam5GaHNGZ29GXHBGYHFGZHFGZW5GXXRGOS1GIzYtRlNGaXJGam5GW3VGZ29GXHBGYHFGZHFGYm9GXXRGOS1GIzYuRlNGaXJGam5GZHRGZ29GXHBGYHBGYHFGZHFGZW5GXXRGOS1GIzYrRlNGaXJGam5GaHNGZ29GXHBGYHVGXXRGOS1GIzYuRlNGW3VGam5GZHRGZ29GXHBGYHBGYHFGZHFGaXJGXXRGOS1GIzYuRlNGW3VGam5GaHNGZ29GXHBGYHBGYHFGZHFGZHRGXXRGOS1GIzYsRlNGZHRGam5GaHNGZ29GXHBGYHFGZHFGW3VGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJLkQ2bGFtYmRhMnBsdXNHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3MzckNyUiIiIiIiMiIiQsKComRjRGMylJJ2xhbWJkYUdGJEY0RjMhIiIqJkY0RjNGOUYzRjpGNEY6NyQ3JUYzRjRGKywkKihGNEYzLCZGOUYzRjNGM0YzRjlGM0YzNyQ3JUYzRjVGNCwmRjtGOkY0Rjo3JDclRjNGNSIiJiwkRjtGMzckNyVGM0ZGRjVGQzckNyVGM0ZGRitGRzckNyVGM0YrRjQhIiM3JDclRjRGNUYzLCZGO0YzRjRGMzckNyVGNEY1IiIlLCRGO0Y6NyQ3JUY0RlRGNUZRNyQ3JUY0RlRGK0ZVNyQ3JUY0RitGM0Y0NyQ3JUY1RlRGNEY0NyQ3JUY1RkZGM0ZONyQ3JUZURkZGNUZONyQ3JUZURitGRkZONyQ3JUZGRitGVEY0</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STtMaWV+YWxnZWJyYTp+RDZsYW1iZGEycGx1c0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2884" drawlabel="true">
<Input>
<Text-field prompt="D6lambda2plus &gt; " style="Maple Input" layout="Normal">#For lambda &gt; 0 the Killing form has signature (4, 2), so the real form is sl(2) x sl(2)
#For lambda &lt; 0 the Killing form has signature (2, 4), so the real form is sl(2) x so(3)

#So, we split cases according to the sign of lambda
Matrix(
    [[1, 0, 0, 0, 0, 0],
     [0, 0, 1, 0, 0, 0],
     [0, 0, 0, 0, 1, 0],
     [0, 1, 0, 0, 0, 0],
     [0, 0, 0, 1, 0, 0],
     [0, 0, 0, 0, 0, 1]]);
(1 / 8) * LinearAlgebra:-Transpose(%).simplify(Killing()).%;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEZMRjdGTEZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRjdGTEZBRkRGRi1GNTYrRkxGN0ZMRkxGTEZMRkFGREZGLUY1NitGTEZMRkxGN0ZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwNTMyODkyNkYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEZMRjdGTEZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRjdGTEZBRkRGRi1GNTYrRkxGN0ZMRkxGTEZMRkFGREZGLUY1NitGTEZMRkxGN0ZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwNTMyODkyNkYn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUYvNiYtRi82JC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJyYjOTU1O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtbkdGJDYkUSIzRidGSC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGSC1JI21vR0YkNi1RIitGJ0ZILyUmZmVuY2VHRkcvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYG8tRkw2JFEiMUYnRkhGSC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGaG8vJStncm91cGFsaWduR0Zoby8lKHJvd3NwYW5HRmVvLyUrY29sdW1uc3BhbkdGZW8tRjg2KC1GLzYmLUYvNiQtRj82JUZBLUZMNiRRIjJGJ0ZIRk9GSEZSRmNvRkhGZm9GaW9GW3BGXXBGX3AtRjg2KC1GTDYkRlFGSEZmb0Zpb0ZbcEZdcEZfcEZccUZccUZccUZmb0Zpb0ZbcC1GNTYrRmFwLUY4NigtRi82JkZBRlJGY29GSEZmb0Zpb0ZbcEZdcEZfcEZccUZccUZccUZccUZmb0Zpb0ZbcC1GNTYrRlxxRlxxRjdGYXBGXHFGXHFGZm9GaW9GW3AtRjU2K0ZccUZccUZhcEZicUZccUZccUZmb0Zpb0ZbcC1GNTYrRlxxRlxxRlxxRlxxLUY4NigtRi82Jy1GUzYtUSomdW1pbnVzMDtGJ0ZIRlZGWEZaRmZuRmhuRmpuRlxvRl5vRmFvRmVwLUZTNi1RKCZtaW51cztGJ0ZIRlZGWEZaRmZuRmhuRmpuRlxvRl5vRmFvRmNvRkhGZm9GaW9GW3BGXXBGX3AtRjg2KC1GLzYnRmByRkFGY3JGY29GSEZmb0Zpb0ZbcEZdcEZfcEZmb0Zpb0ZbcC1GNTYrRlxxRlxxRlxxRlxxRmZyLUY4NigtRi82JUZgckZpcEZIRmZvRmlvRltwRl1wRl9wRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl50LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRml0LyUmZnJhbWVHRml0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRy8lLWVxdWFsY29sdW1uc0dGRy8lLWRpc3BsYXlzdHlsZUdGRy8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZmdC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGR0ZIRkgvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MTA5Mjc5MDQ2Ric=">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUYvNiYtRi82JC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRJyYjOTU1O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtbkdGJDYkUSIzRidGSC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGSC1JI21vR0YkNi1RIitGJ0ZILyUmZmVuY2VHRkcvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGYG8tRkw2JFEiMUYnRkhGSC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGaG8vJStncm91cGFsaWduR0Zoby8lKHJvd3NwYW5HRmVvLyUrY29sdW1uc3BhbkdGZW8tRjg2KC1GLzYmLUYvNiQtRj82JUZBLUZMNiRRIjJGJ0ZIRk9GSEZSRmNvRkhGZm9GaW9GW3BGXXBGX3AtRjg2KC1GTDYkRlFGSEZmb0Zpb0ZbcEZdcEZfcEZccUZccUZccUZmb0Zpb0ZbcC1GNTYrRmFwLUY4NigtRi82JkZBRlJGY29GSEZmb0Zpb0ZbcEZdcEZfcEZccUZccUZccUZccUZmb0Zpb0ZbcC1GNTYrRlxxRlxxRjdGYXBGXHFGXHFGZm9GaW9GW3AtRjU2K0ZccUZccUZhcEZicUZccUZccUZmb0Zpb0ZbcC1GNTYrRlxxRlxxRlxxRlxxLUY4NigtRi82Jy1GUzYtUSomdW1pbnVzMDtGJ0ZIRlZGWEZaRmZuRmhuRmpuRlxvRl5vRmFvRmVwLUZTNi1RKCZtaW51cztGJ0ZIRlZGWEZaRmZuRmhuRmpuRlxvRl5vRmFvRmNvRkhGZm9GaW9GW3BGXXBGX3AtRjg2KC1GLzYnRmByRkFGY3JGY29GSEZmb0Zpb0ZbcEZdcEZfcEZmb0Zpb0ZbcC1GNTYrRlxxRlxxRlxxRlxxRmZyLUY4NigtRi82JUZgckZpcEZIRmZvRmlvRltwRl1wRl9wRmZvRmlvRltwLyUmYWxpZ25HUSVheGlzRicvRmdvUSliYXNlbGluZUYnL0Zqb1EnY2VudGVyRicvRlxwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl50LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRml0LyUmZnJhbWVHRml0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRy8lLWVxdWFsY29sdW1uc0dGRy8lLWRpc3BsYXlzdHlsZUdGRy8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZmdC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGR0ZIRkgvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MTA5Mjc5MDQ2Ric=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2885" drawlabel="true">
<Input>
<Text-field prompt="D6lambda2plus &gt; " style="Maple Input" layout="Normal">#For all lambda this change-of-basis matrix changes [f||i] to a basis for which
# (1) the first three elements and the last three elements each span subalgebras, and
# (2) the Killing form is diagonal.
#We use it in constructing appropriate bases in both of the subordinate cases.
P1 := Matrix([
    [          LinearAlgebra:-IdentityMatrix(3),  LinearAlgebra:-IdentityMatrix(3)],
    [-lambda * LinearAlgebra:-IdentityMatrix(3), -LinearAlgebra:-IdentityMatrix(3)]
]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmduRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmduRmlvRmlvRmduRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmduRmlvRmlvRmduRl5vRmFvRmNvLUZlbjYrLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxxLUYsNiVRJyYjOTU1O0YnL0YwRj1GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvLUZobjYoLUYjNiVGaHBGam5GOUZeb0Zhb0Zjb0Zlb0Znb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0ZkcEZpb0Zpb0ZncUZpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0ZkcEZpb0Zpb0ZncUZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zccy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zncy8lJmZyYW1lR0Zncy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZHNGYnFGZXFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwOTI4MTU2NkYnRmJxRmVxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmduRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmduRmlvRmlvRmduRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmduRmlvRmlvRmduRl5vRmFvRmNvLUZlbjYrLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxxLUYsNiVRJyYjOTU1O0YnL0YwRj1GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvLUZobjYoLUYjNiVGaHBGam5GOUZeb0Zhb0Zjb0Zlb0Znb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0ZkcEZpb0Zpb0ZncUZpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0ZkcEZpb0Zpb0ZncUZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zccy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zncy8lJmZyYW1lR0Zncy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZHNGYnFGZXFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwOTI4MTU2NkYnRmJxRmVxRjk=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4"><Font encoding="UTF-8">Case \316\273 &gt; 0:</Font> Model D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">2+</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2883" drawlabel="true">
<Input>
<Text-field prompt="D6lambda2plus &gt; " style="Maple Input" layout="Normal">P2 := (1 / (lambda - 1)) * LinearAlgebra:-DiagonalMatrix([
    Matrix([
        [1 / sqrt(2),  0          , -1],
        [0          , -1 / sqrt(2), -1],
        [1 / sqrt(2), -1 / sqrt(2), -1]
    ]),
    Matrix([
        [-1 / sqrt(2 * lambda), 0                   , 1 / sqrt(lambda)],
        [ 0                   , 1 / sqrt(2 * lambda), 1 / sqrt(lambda)],
        [-1 / sqrt(2)         , 1 / sqrt(2)         , 1               ]
    ])]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GYG82JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Ziby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY3AtRl1vNigtRiM2Ji1JJm1zcXJ0R0YkNiNGY28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYmLUYjNiYtRiw2JVEnJiM5NTU7RicvRjBGPUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXJGX29GOUZccUZfcUY5RmZvRmhvRltwRl1wRlxxRl9xRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmFyLyUrZ3JvdXBhbGlnbkdGYXIvJShyb3dzcGFuR0Ziby8lK2NvbHVtbnNwYW5HRmJvLUZobjYoLUZgbzYkUSIwRidGOUZfckZickZkckZmckZoci1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZcckZeci1GXW82KEZfb0ZhcUZmb0Zob0ZbcEZdcEZccUZfcUY5Rl9yRmJyRmRyRmZyRmhyRmpyRmpyRmpyRl9yRmJyRmRyLUZlbjYrRmpyLUZobjYoLUYjNidGY3NGam5GXHFGX3FGOUZfckZickZkckZmckZockZfc0ZqckZqckZqckZfckZickZkci1GZW42K0ZnbkZqc0Zfc0ZqckZqckZqckZfckZickZkci1GZW42K0ZqckZqckZqci1GaG42KC1GIzYnRmNzLUYjNihGXG9GX3AtRl1vNihGZ3AtRiM2KC1GUzYkRmNxRjlGX3AtRmpwNiNGZXFGXHFGX3FGOUZmb0Zob0ZbcEZdcEZccUZfcUY5RlxxRl9xRjlGX3JGYnJGZHJGZnJGaHJGanItRmhuNigtRl1vNihGX29GanRGZm9GaG9GW3BGXXBGX3JGYnJGZHJGZnJGaHJGX3JGYnJGZHItRmVuNitGanJGanJGanJGanItRmhuNihGZnRGX3JGYnJGZHJGZnJGaHJGYHVGX3JGYnJGZHItRmVuNitGanJGanJGanJGanNGZ24tRmhuNihGZnNGX3JGYnJGZHJGZnJGaHJGX3JGYnJGZHIvJSZhbGlnbkdRJWF4aXNGJy9GYHJRKWJhc2VsaW5lRicvRmNyRmpvL0ZlclEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zodi8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zjdy8lJmZyYW1lR0Zjdy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYHdGXHFGX3FGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZngvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwOTI4MjA0NkYnRlxxRl9xRjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2882" drawlabel="true">
<Input>
<Text-field prompt="D6lambda2plus &gt; " style="Maple Input" layout="Normal">#Change basis to realize the fixed-point subalgebra as sl2 x sl2
ChangeFrame(D6lambda):
P0.P1.P2:
[seq(evalDG(add(%[i, j] * e||i, i=1..6)), j=1..6)];
sl2sl2Data := LieAlgebraData(%, sl2sl2);
DGsetup(sl2sl2Data, [X1a, Y1a, H1a, X2a, Y2a, H2a], [theta]);
MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNjotSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiw2JkY2LUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GIzYkLUYsNiYtSSNtaUdGJDYlUSkmbGFtYmRhO0YnLyUnaXRhbGljR0ZFRjotRkA2LVEoJm1pbnVzO0YnRjpGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZfby1GNzYkUSIxRidGOkY6RjpGOi8lLmxpbmV0aGlja25lc3NHRmNvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhvLyUpYmV2ZWxsZWRHRkVGPy1GZm42JVEjZTFGJy9Gam5RJXRydWVGJy9GO1EnaXRhbGljRictRkA2LVEnJnBsdXM7RidGOkZDRkZGSEZKRkxGTkZQRl5vRmBvRjBGPy1GZm42JVEjZTJGJ0ZgcEZicEZkcC1GMTYoLUYsNiYtRjE2KC1GNzYkUS0mSW1hZ2luYXJ5STtGJ0Y6RjZGZG9GZm9GaW9GW3BGP0YzRjpGWUZkb0Zmb0Zpb0ZbcEY/LUZmbjYlUSNlM0YnRmBwRmJwRltvLUYxNigtRiw2JkZlbkY/RjNGOkY9RmRvRmZvRmlvRltwRj8tRmZuNiVRI2U0RidGYHBGYnBGW29GZnFGPy1GZm42JVEjZTVGJ0ZgcEZicEZbby1GMTYoLUYsNihGXnFGP0ZlbkY/RjNGOkZZRmRvRmZvRmlvRltwRj8tRmZuNiVRI2U2RidGYHBGYnBGOi1GQDYtUSIsRidGOkZDL0ZHRmFwRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnLUYsNjtGW29GanBGP0ZdcEZkcEZqcEY/RmdwRltvRmpwRj9GY3FGZHBGYHJGP0ZqcUZbb0ZgckY/Rl1yRmRwRmByRj9GZHJGOkZnci1GLDY7RltvLUYxNigtRiw2JkZhb0ZkcEZgcUY6RllGZG9GZm9GaW9GW3BGP0ZdcEZbby1GMTYoLUYsNiZGYW9GW29GYHFGOkZZRmRvRmZvRmlvRltwRj9GZ3BGW28tRjE2KEZgcUZZRmRvRmZvRmlvRltwRj9GY3FGZHAtRjE2KC1GLDYmLUYjNiRGY3NGOkY/RmVuRjpGWUZkb0Zmb0Zpb0ZbcEY/RmpxRmRwLUYxNigtRiw2Ji1GIzYkRmdzRjpGP0ZlbkY6RllGZG9GZm9GaW9GW3BGP0ZdckZkcC1GMTYoLUYsNiZGYHFGP0ZlbkY6RllGZG9GZm9GaW9GW3BGP0ZkckY6RmdyLUYsNjtGW28tRjE2KEYzLUYsNihGNkY/RldGPy1GNDYjRmVuRjpGZG9GZm9GaW9GW3BGP0ZdcEZbb0ZddUY/RmdwRltvRmpwRj9GY3FGZHBGXXVGP0ZqcUZkcEZddUY/Rl1yRmRwRmpwRj9GZHJGOkZnci1GLDY6LUYxNihGXHEtRiw2JkZXRj9GYXVGOkZkb0Zmb0Zpb0ZbcEY/Rl1wRltvRmV1Rj9GZ3BGZHBGanBGP0ZjcUZbb0ZldUY/RmpxRmRwRmV1Rj9GXXJGW29GanBGP0ZkckY6RmdyLUYsNjotRjE2KEZjc0ZndUZkb0Zmb0Zpb0ZbcEY/Rl1wRmRwLUYxNihGZ3NGZ3VGZG9GZm9GaW9GW3BGP0ZncEZkcEZpc0Y/RmNxRltvRlt2Rj9GanFGW29GXXZGP0ZdckZbb0Zpc0Y/RmRyRjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVErc2wyc2wyRGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Mi1GIzYrLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYkLUYsNiVRI2UxRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiXUYnRjlGVkY+RldGQkZERkZGSEZYL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RJH49fkYnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GIzYkLUYsNiVRI2UzRidGL0YyRjktRiw2JVEjLH5GJ0YvRjJGOS1GIzYuRlNGZW5Gam5GYHBGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXm9GX3BGZW5GZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNEYnRi9GMkY5RmdvRlxwLUZhcTYkUSIwRidGOUZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U1RidGL0YyRjlGZ29GXHBGXnJGZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNkYnRi9GMkY5RmdvRlxwRl5yRmVwRjktRiM2LUZTRmJvRmpuRmBwRmdvRlxwRmBxRmRxRmJvRmVwRjktRiM2K0ZTRmJvRmpuRmlxRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmJvRmpuRmNyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmJvRmpuRmpyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmBwRmpuRmlxRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmBwRmpuRmNyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmBwRmpuRmpyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmlxRmpuRmNyRmdvRlxwRmpyRmVwRjktRiM2LkZTRmlxRmpuRmpyRmdvRlxwRmpwRmBxRmRxRmlxRmVwRjktRiM2LEZTRmNyRmpuRmpyRmdvRlxwRmBxRmRxRmNyRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVErc2wyc2wyRGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2MS1GIzYqLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYjLUYsNiVRI2UxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Iy1GLDYlUSNlMkYnRi9GMi1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiMtRiw2JVEjZTNGJ0YvRjItRiw2JVEjLH5GJ0YvRjItRiM2LUZTRmVuRmpuRmBwRmdvRlxwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnEtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5vRl9wRmVuRmVwLUYjNipGU0ZlbkZqbi1GIzYjLUYsNiVRI2U0RidGL0YyRmdvRlxwLUZhcTYkUSIwRidGOUZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNUYnRi9GMkZnb0ZccEZeckZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNkYnRi9GMkZnb0ZccEZeckZlcC1GIzYsRlNGYm9Gam5GYHBGZ29GXHBGYHFGZHFGYm9GZXAtRiM2KkZTRmJvRmpuRmlxRmdvRlxwRl5yRmVwLUYjNipGU0Zib0ZqbkZjckZnb0ZccEZeckZlcC1GIzYqRlNGYm9Gam5GanJGZ29GXHBGXnJGZXAtRiM2KkZTRmBwRmpuRmlxRmdvRlxwRl5yRmVwLUYjNipGU0ZgcEZqbkZjckZnb0ZccEZeckZlcC1GIzYqRlNGYHBGam5GanJGZ29GXHBGXnJGZXAtRiM2KkZTRmlxRmpuRmNyRmdvRlxwRmpyRmVwLUYjNi1GU0ZpcUZqbkZqckZnb0ZccEZqcEZgcUZkcUZpcUZlcC1GIzYrRlNGY3JGam5GanJGZ29GXHBGYHFGZHFGY3I=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE0TGllfmFsZ2VicmE6fnNsMnNsMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L2896" drawlabel="true">
<Input>
<Text-field prompt="sl2sl2 &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(sl2sl2);
DGinformation(&quot;FrameBaseVectors&quot;);
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1.P2)[i, j] * %[i], i=1..6)), j=1..6)];

(1 / 2) &amp;mult %[6];
(1 / 2) &amp;mult %%[5], (-1 / 2) &amp;mult %%[4];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSdzbDJzbDJHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiQtSSNtaUdGJDYlUSRYMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvRjhRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRjovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JC1GMTYlUSRZMWFGJ0Y0RjdGOkY8LUYsNiQtRjE2JVEkSDFhRidGNEY3RjpGPC1GLDYkLUYxNiVRJFgyYUYnRjRGN0Y6RjwtRiw2JC1GMTYlUSRZMmFGJ0Y0RjdGOkY8LUYsNiQtRjE2JVEkSDJhRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbDJzbDJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiJGMC1GJDYjNyRGKDcjNyQ3IyIiI0YwLUYkNiM3JEYoNyM3JDcjIiIkRjAtRiQ2IzckRig3IzckNyMiIiVGMC1GJDYjNyRGKDcjNyQ3IyIiJkYwLUYkNiM3JEYoNyM3JDcjIiInRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNjEtSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiMkYnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZWLUkjbWlHRiQ2JVEkWTFhRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnLUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRlk2JVEkSDFhRidGZm5GaW5GMC1GLDYmLUklbXN1cEdGJDYlLUZZNiVRKSZsYW1iZGE7RicvRmduRjlGNC1JJm1mcmFjR0YkNigtRk82JFEiM0YnRjRGTi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGaG4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlJGS0Y0RlItRlk2JVEkWTJhRidGZm5GaW5GW29GY29GUi1GWTYlUSRIMmFGJ0ZmbkZpbkY0LUYxNi1RIixGJ0Y0RjcvRjtGaG5GPEY+RkBGQkZERlUvRkpRLDAuMzMzMzMzM2VtRictRiw2MEZLRlItRlk2JVEkWDFhRidGZm5GaW5GW29GXm9GW29GYW9GUi1GWTYlUSRYMmFGJ0ZmbkZpbkZbb0Zjb0ZSRmBxRjRGY3EtRiw2OUYwRktGUkZbckZbb0ZLRlJGWEYwRl5vRjAtRiw2JkZLRlJGZm9GNEZSRl5yRltvRmNyRlJGXXFGMEZmb0ZSRmBxRjRGY3EtRiw2MUYwRktGUkZYRltvRl5vRjAtRiw2JkZLRlItRkw2I0Zmb0Y0RlJGXXFGW29GaXJGUkZgcUY0RmNxLUYsNjBGS0ZSRltyRltvRl5vRltvRmdyRlJGXnJGW29GaXJGUkZgcUY0RmNxLUYsNjdGMEZLRlJGW3JGW29GS0ZSRlhGMEZeb0YwRktGUkZeckZbb0ZLRlJGXXFGMEZgcUY0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbDJzbDJHJSpwcm90ZWN0ZWRHNyI3JjckNyMiIiMsJCokKUYwIyIiIkYwRjUhIiI3JDcjIiIkRjU3JDcjIiImLCQqJilJJ2xhbWJkYUdGJSNGOUYwRjVGM0Y1RjY3JDcjIiInKiRGP0Y1LUYkNiM3JEYoNyY3JDcjRjVGMkY3NyQ3IyIiJUY+RkItRiQ2IzckRig3KDckRktGMTckRi9GMjckRjhGNjckRk0sJComRjNGNUZARjVGNjckRjtGWDckRkMsJEZARjYtRiQ2IzckRig3JkYuRjc3JEY7LCQqJkYzRjUpRkBGNEY1RjY3JEZDKiRGXW9GNS1GJDYjNyRGKDcmRkpGNzckRk1GXG9GXm8tRiQ2IzckRig3KEZTRlRGVTckRk1GMTckRjtGMjckRkNGNg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUkmbWZyYWNHRiQ2KC1JJm1zcXJ0R0YkNiMtSSNtbkdGJDYkUSIyRidGL0ZMLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZVLyUpYmV2ZWxsZWRHRjQtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZobi1JI21pR0YkNiVRJFgxYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERkZGWi1GW282JVEkWTFhRidGXm9GYW9GKy1GRzYoLUZNNiRGUkYvRkxGUEZTRlZGWEZaLUZbbzYlUSRIMWFGJ0Zeb0Zhb0YrRkZGWi1GW282JVEkWDJhRidGXm9GYW9GY29GRkZaLUZbbzYlUSRZMmFGJ0Zeb0Zhb0YrRmlvRlotRltvNiVRJEgyYUYnRl5vRmFvRi8=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc2wyc2wyRyUqcHJvdGVjdGVkRzciNyg3JDcjIiIiLCQqJiNGLyIiI0YvKUYzRjJGLyEiIjckNyNGMywkRjFGLzckNyMiIiQjRjVGMzckNyMiIiVGMDckNyMiIiZGODckNyMiIidGPA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNjItSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRidGMy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPy8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3LyUmZmVuY2VHRkQvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS1JI21pR0YkNiVRJFgxYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GRjYtUScmcGx1cztGJ0Y3RklGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmNvLUYuNigtRjQ2JEY8RjdGM0Y6Rj1GQEZCRkUtRmduNiVRJEgxYUYnRmpuRl1vRl9vLUYuNigtRiM2JkYwRkUtRjE2Iy1GZ242JVEpJmxhbWJkYTtGJy9GW29GREY3RjdGM0Y6Rj1GQEZCRkUtRmduNiVRJFgyYUYnRmpuRl1vRl9vLUYuNihGYHBGM0Y6Rj1GQEZCRkUtRmduNiVRJEgyYUYnRmpuRl1vRjctRkY2LVEiLEYnRjdGSS9GTEZcb0ZNRk9GUUZTRlVGVy9GZW5RLDAuMzMzMzMzM2VtRictRiM2MkYtRkUtRmduNiVRJFkxYUYnRmpuRl1vLUZGNi1RKCZtaW51cztGJ0Y3RklGS0ZNRk9GUUZTRlVGYm9GZG9GZW9GRUZpb0Zfb0ZccEZFLUZnbjYlUSRZMmFGJ0ZqbkZdb0ZpcUZpcEZFRltxRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGNw==">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbDJzbDJHJSpwcm90ZWN0ZWRHNyI3JjckNyMiIiIsJComI0YwIiIjRjApRjRGM0YwRjA3JDcjIiIkRjM3JDcjIiIlLCQqKEYzRjBGNUYwKUknbGFtYmRhR0YlRjNGMEYwNyQ3IyIiJywkKiZGM0YwRj5GMEYwLUYkNiM3JEYoNyY3JDcjRjRGMTckRjcjISIiRjQ3JDcjIiImRjw3JEZBLCRGREZN</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4"><Font encoding="UTF-8">Case \316\273 &lt; 0: Model D.6<Font subscript="true">\316\273</Font></Font><Font superscript="true">4</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2906" drawlabel="true">
<Input>
<Text-field prompt="D6lambda2plus &gt; " style="Maple Input" layout="Normal">P2 := (1 / (lambda - 1)) * LinearAlgebra:-DiagonalMatrix([Matrix([
        [1 / sqrt(2),  0          , -1],
        [0          , -1 / sqrt(2), -1],
        [1 / sqrt(2), -1 / sqrt(2), -1]
    ]),
    Matrix([
        [0                      , 1 / (2 * sqrt(-lambda)),  0  ],
        [1 / (2 * sqrt(-lambda)), 0                      ,  0  ],
        [0,                       0                      , -1/2]
    ])]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2905" drawlabel="true">
<Input>
<Text-field prompt="D6lambda2plus &gt; " style="Maple Input" layout="Normal">#Change basis to realize the fixed-point subalgebra as sl2 x so3
ChangeFrame(D6lambda):
P0.P1.P2:
[seq(evalDG(add(%[i, j] * e||i, i=1..6)), j=1..6)];
sl2so3Data := LieAlgebraData(%, sl2so3);
DGsetup(sl2so3Data, [Xa, Ya, Ha, Aa, Ba, Ca], [theta]);

MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVErc2wyc28zRGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Mi1GIzYrLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYkLUYsNiVRI2UxRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiXUYnRjlGVkY+RldGQkZERkZGSEZYL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RJH49fkYnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GIzYkLUYsNiVRI2UzRidGL0YyRjktRiw2JVEjLH5GJ0YvRjJGOS1GIzYuRlNGZW5Gam5GYHBGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXm9GX3BGZW5GZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNEYnRi9GMkY5RmdvRlxwLUZhcTYkUSIwRidGOUZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U1RidGL0YyRjlGZ29GXHBGXnJGZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNkYnRi9GMkY5RmdvRlxwRl5yRmVwRjktRiM2LUZTRmJvRmpuRmBwRmdvRlxwRmBxRmRxRmJvRmVwRjktRiM2K0ZTRmJvRmpuRmlxRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmJvRmpuRmNyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmJvRmpuRmpyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmBwRmpuRmlxRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmBwRmpuRmNyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmBwRmpuRmpyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmlxRmpuRmNyRmdvRlxwRmpyRmVwRjktRiM2LEZTRmlxRmpuRmpyRmdvRlxwRmpwRmNyRmVwRjktRiM2KkZTRmNyRmpuRmpyRmdvRlxwRmlxRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVErc2wyc28zRGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2MS1GIzYqLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYjLUYsNiVRI2UxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Iy1GLDYlUSNlMkYnRi9GMi1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiMtRiw2JVEjZTNGJ0YvRjItRiw2JVEjLH5GJ0YvRjItRiM2LUZTRmVuRmpuRmBwRmdvRlxwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnEtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5vRl9wRmVuRmVwLUYjNipGU0ZlbkZqbi1GIzYjLUYsNiVRI2U0RidGL0YyRmdvRlxwLUZhcTYkUSIwRidGOUZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNUYnRi9GMkZnb0ZccEZeckZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNkYnRi9GMkZnb0ZccEZeckZlcC1GIzYsRlNGYm9Gam5GYHBGZ29GXHBGYHFGZHFGYm9GZXAtRiM2KkZTRmJvRmpuRmlxRmdvRlxwRl5yRmVwLUYjNipGU0Zib0ZqbkZjckZnb0ZccEZeckZlcC1GIzYqRlNGYm9Gam5GanJGZ29GXHBGXnJGZXAtRiM2KkZTRmBwRmpuRmlxRmdvRlxwRl5yRmVwLUYjNipGU0ZgcEZqbkZjckZnb0ZccEZeckZlcC1GIzYqRlNGYHBGam5GanJGZ29GXHBGXnJGZXAtRiM2KkZTRmlxRmpuRmNyRmdvRlxwRmpyRmVwLUYjNitGU0ZpcUZqbkZqckZnb0ZccEZqcEZjckZlcC1GIzYpRlNGY3JGam5GanJGZ29GXHBGaXE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE0TGllfmFsZ2VicmE6fnNsMnNvM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2904" drawlabel="true">
<Input>
<Text-field prompt="D6lambda2plus &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(sl2so3);
DGinformation(&quot;FrameBaseVectors&quot;);
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1.P2)[i, j] * %[i], i=1..6)), j=1..6)];

%[6];
(1 / 2) &amp;mult %%[5], (-1 / 2) &amp;mult %%[4];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSdzbDJzbzNHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiQtSSNtaUdGJDYlUSNYYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkLUYxNiVRI1lhRidGNEY3RjpGPC1GLDYkLUYxNiVRI0hhRidGNEY3RjpGPC1GLDYkLUYxNiVRI0FhRidGNEY3RjpGPC1GLDYkLUYxNiVRI0JhRidGNEY3RjpGPC1GLDYkLUYxNiVRI0NhRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbDJzbzNHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiJGMC1GJDYjNyRGKDcjNyQ3IyIiI0YwLUYkNiM3JEYoNyM3JDcjIiIkRjAtRiQ2IzckRig3IzckNyMiIiVGMC1GJDYjNyRGKDcjNyQ3IyIiJkYwLUYkNiM3JEYoNyM3JDcjIiInRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNi0tSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiMkYnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZWLUkjbWlHRiQ2JVEjWWFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjE2LVEnJnBsdXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1GWTYlUSNIYUYnRmZuRmluRjAtRiw2JkZORlItSSVtc3VwR0YkNiUtRiM2JC1GLDYlLUYxNi1RKiZ1bWludXMwO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRlk2JVEpJmxhbWJkYTtGJy9GZ25GOUY0RjRGNC1JJm1mcmFjR0YkNigtRk82JFEiM0YnRjRGTi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGaG4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjRGUi1GWTYlUSNCYUYnRmZuRmluRjQtRjE2LVEiLEYnRjRGNy9GO0ZobkY8Rj5GQEZCRkRGVS9GSlEsMC4zMzMzMzMzZW1GJy1GLDYsRktGUi1GWTYlUSNYYUYnRmZuRmluRltvRl5vRjBGYW9GUi1GWTYlUSNBYUYnRmZuRmluRjRGZ3EtRiw2MUYwRktGUkZfckZbb0ZLRlJGWEYwRl5vRjAtRiw2JkZORlJGXXBGNEZSLUZZNiVRI0NhRidGZm5GaW5GNEZncS1GLDYtRjBGS0ZSRlhGW29GXm9GW28tRiw2JkZORlItRkw2I0Zob0Y0RlJGZHFGNEZncS1GLDYsRktGUkZfckZbb0Zeb0Zbb0Zec0ZSRmJyRjRGZ3EtRiw2MUYwRktGUkZfckZbb0ZLRlJGWEYwRl5vRjBGTkZSRmlyRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbDJzbzNHJSpwcm90ZWN0ZWRHNyI3JTckNyMiIiMsJCokKUYwIyIiIkYwRjUhIiI3JDcjIiIkRjU3JDcjIiImLCQqJkYwRjUpLCRJJ2xhbWJkYUdGJUY2I0Y5RjBGNUY2LUYkNiM3JEYoNyU3JDcjRjVGMkY3NyQ3IyIiJUY9LUYkNiM3JEYoNyY3JEZIRjE3JEYvRjI3JEY4RjY3JDcjIiInLCQqJkYwRjVGQUY1RjYtRiQ2IzckRig3JUYuRjc3JEY7LCQqJkYwRjUpRkBGNEY1RjUtRiQ2IzckRig3JUZHRjc3JEZKRmduLUYkNiM3JEYoNyZGUEZRRlI3JEZUISIj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUS1JI21pR0YkNiVRI1hhRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGRkZNLUZUNiVRI1lhRidGV0ZaRistRlQ2JVEjSGFGJ0ZXRlpGK0ZJRk0tRlQ2JVEjQ2FGJ0ZXRlpGLw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc2wyc28zRyUqcHJvdGVjdGVkRzciNyY3JDcjIiIiLCQqJCkiIiMjRi9GM0YvISIiNyQ3I0YzRjE3JDcjIiIkRjU3JDcjIiInISIj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNi4tSSZtZnJhY0dGJDYoLUkmbXNxcnRHRiQ2Iy1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRidGMy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPy8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y3LyUmZmVuY2VHRkQvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS1JI21pR0YkNiVRI1hhRicvJSdpdGFsaWNHUSV0cnVlRicvRjhRJ2l0YWxpY0YnLUZGNi1RJyZwbHVzO0YnRjdGSUZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GY28tRi42KC1GNDYkRjxGN0YzRjpGPUZARkJGRS1GZ242JVEjSGFGJ0ZqbkZdb0Zfby1GMTYjLUYjNiUtRkY2LVEqJnVtaW51czA7RidGN0ZJRktGTUZPRlFGU0ZVRmJvRmRvLUZnbjYlUSkmbGFtYmRhO0YnL0Zbb0ZERjdGN0ZFLUZnbjYlUSNBYUYnRmpuRl1vRjctRkY2LVEiLEYnRjdGSS9GTEZcb0ZNRk9GUUZTRlVGVy9GZW5RLDAuMzMzMzMzM2VtRictRiM2LkYtRkUtRmduNiVRI1lhRidGam5GXW8tRkY2LVEoJm1pbnVzO0YnRjdGSUZLRk1GT0ZRRlNGVUZib0Zkb0Zlb0ZFRmlvRmVxRlxwRkUtRmduNiVRI0JhRidGam5GXW9GNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREY3">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbDJzbzNHJSpwcm90ZWN0ZWRHNyI3JTckNyMiIiIsJComI0YwIiIjRjApRjRGM0YwRjA3JDcjIiIkRjM3JDcjIiIlKiQpLCRJJ2xhbWJkYUdGJSEiIkYzRjAtRiQ2IzckRig3JTckNyNGNEYxNyRGNyNGQEY0NyQ3IyIiJiwkRjxGQA==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Case <Font encoding="UTF-8">\316\264</Font><Font subscript="true">5</Font> = -1: Models D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">4</Font> (redux), Models D.6<Font subscript="true" encoding="UTF-8">\316\273</Font><Font superscript="true">6</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2919" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">[delta[5] = -1];
rel6 := update(rel5, %);
A6 := eval(A, rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkqbXZlcmJhdGltR0YkNiNRZmFtNyMvJi1JI21pRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliRzYiNiVRKCZkZWx0YTs2Ii8lJ2l0YWxpY0dRJmZhbHNlNiIvJSxtYXRodmFyaWFudEdRJ25vcm1hbDYiNiMtSSNtbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkc2IjYkUSI1NiIvJSxtYXRodmFyaWFudEdRJ25vcm1hbDYiLUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkc2IjYkLUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHNiI2LVEqJnVtaW51czA7NiIvJSxtYXRodmFyaWFudEdRJ25vcm1hbDYiLyUmZmVuY2VHUSZmYWxzZTYiLyUqc2VwYXJhdG9yR1EmZmFsc2U2Ii8lKXN0cmV0Y2h5R1EmZmFsc2U2Ii8lKnN5bW1ldHJpY0dRJmZhbHNlNiIvJShsYXJnZW9wR1EmZmFsc2U2Ii8lLm1vdmFibGVsaW1pdHNHUSZmYWxzZTYiLyUnYWNjZW50R1EmZmFsc2U2Ii8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtNiIvJSdyc3BhY2VHUSwwLjIyMjIyMjJlbTYiLUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHNiI2JFEiMTYiLyUsbWF0aHZhcmlhbnRHUSdub3JtYWw2IkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkRmRvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXFGaW5GOUZdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvRltxRl1vRmBvRjlGam8tRiM2KC1GVzYlRmdxRmZwRmJvRmVvRmhvRl1vRmBvRjlGam8tRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlb0ZbcUZdb0Zgb0Y5RmpvLUYjNigtRiw2JVEnJiM5NTA7RidGZm5GOUZlb0ZbcUZdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GZW9GaG9GXW9GYG9GOUZqby1GIzYoLUZXNiUtRiw2JVEnJiM5NDk7RidGZm5GOS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGam8tRiM2KC1GVzYlRl90RmZzRmJvRmVvRltxRl1vRmBvRjlGam8tRiM2KC1GVzYlRmNzRmJ0RmJvRmVvRltxRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2NS1GIzYlLUklbXN1YkdGJDYlLUYsNiVRKCZhbHBoYTtGJy9GMEY9RjktRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmpuNiRGX29GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiUtRlc2JUZZLUYjNiMtRmpuNiRRIjJGJ0Y5Rl1vRmBvLUYjNiQtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxxRmluRmVvLUYjNiUtRlc2JS1GLDYlUScmYmV0YTtGJ0ZmbkY5RmduRl1vRmBvRmZwRmVvLUYjNiUtRlc2JUZicUZhcEZdb0Zgb0Zjb0Zlby1GIzYlLUZXNiUtRiw2JVEoJmdhbW1hO0YnRmZuRjktRiM2Iy1Gam42JFEiM0YnRjlGXW9GYG9GZnBGZW8tRiM2JS1GLDYlUScmemV0YTtGJ0ZmbkY5RmBvRmZwRmVvLUYjNiUtRlc2JS1GLDYlUSgmZGVsdGE7RidGZm5GOS1GIzYjLUZqbjYkUSI0RidGOUZdb0Zgb0Zjb0Zlby1GIzYlLUZXNiUtRiw2JVEtJnZhcmVwc2lsb247RidGZm5GOS1GIzYjLUZqbjYkUSI1RidGOUZdb0Zgb0Zjb0Zlby1GIzYlLUZXNiVGanNGYXNGXW9GYG9GZnBGZW8tRiM2JS1GVzYlRl5zRl10Rl1vRmBvRmZwRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGam9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25Gam9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zdci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zoci8lJmZyYW1lR0Zoci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZmcS8lMG1pbmxhYmVsc3BhY2luZ0dGZXIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3QvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwNTMyNzAwNkYnRmpzRl10Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicC1GW282JEZnb0Y5RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGam9GZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25Gam9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zdci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zoci8lJmZyYW1lR0Zoci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZmcS8lMG1pbmxhYmVsc3BhY2luZ0dGZXIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3QvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwNTMyNzAwNkYnRmpzRl10Rjk=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Realization</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2932" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">P0 := Matrix([
    [ 1, I, 0,  0, 0, 0],
    [-1, I, 0,  0, 0, 0],
    [ 0, 0, I,  0, 0, 0],
    [ 0, 0, 0,  1, I, 0],
    [ 0, 0, 0, -1, I, 0],
    [ 0, 0, 0,  0, 0, I]
]);

#Real basis for the fixed-point subalgebra of the anti-involution
D6lambda6Prebasis := [seq(evalDG(add(%[i, j] * e||i, i=1..6)), j=1..6)];

#Verify that the basis is fixed by the anti-involution
convert(A6, DGtensor, [[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]):
seq(convert(ContractIndices(%, DGmap(1, conjugate, D6lambda6Prebasis[i]), [[2, 1]]), DGvector) &amp;minus D6lambda6Prebasis[i], i=1..nops(D6lambda6Prebasis));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIklGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUZbbzYkUSIwRidGOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZeb0Zhb0Zjby1GZW42Ky1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZqbkY5Rl5vRmFvRmNvRmVvRmdvRmlvRl5wRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRmlvRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmduRmlvRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmVwRmlvRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRl5wRl5wRmlvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmRyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9zLyUmZnJhbWVHRl9zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zccy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZndC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MTA1MzI3MTI2RidGYnRGZXRGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIklGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUZbbzYkUSIwRidGOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZeb0Zhb0Zjby1GZW42Ky1GaG42KC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZqbkY5Rl5vRmFvRmNvRmVvRmdvRmlvRl5wRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRmlvRl5wRl5wRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmduRmlvRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRmVwRmlvRl5wRl5vRmFvRmNvLUZlbjYrRl5wRl5wRl5wRl5wRl5wRmlvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmRyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl9zLyUmZnJhbWVHRl9zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zccy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZndC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MTA1MzI3MTI2RidGYnRGZXRGOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEyRDZsYW1iZGE2UHJlYmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2Ji1GLDYlUSNlMUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmduLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYqLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmBvL0ZORmFvRlYtRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZuRmhuRmZvRmpvRmluRjlGXG8tRiM2JkZmb0Zqby1GLDYlUSNlM0YnRi9GMkY5RlxvLUYjNiYtRiw2JVEjZTRGJ0YvRjJGWS1GLDYlUSNlNUYnRi9GMkY5RlxvLUYjNipGZm9Gam9GaHBGXnBGZm9Gam9GW3FGOUZcby1GIzYmRmZvRmpvLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVxRmhxRjk=">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIkYwNyQ3IyIiIyEiIi1GJDYjNyRGKDckNyRGL14jRjA3JEYyRjotRiQ2IzckRig3IzckNyMiIiRGOi1GJDYjNyRGKDckNyQ3IyIiJUYwNyQ3IyIiJkY0LUYkNiM3JEYoNyQ3JEZIRjo3JEZLRjotRiQ2IzckRig3IzckNyMiIidGOg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NigtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIUYjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2931" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Fixed point algebra of the anti-involution
D6lambda6Data := LieAlgebraData(D6lambda6Prebasis, D6lambda6);
DGsetup(%, [f], [theta]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJKkQ2bGFtYmRhNkdGJDckIiInPUYkSSZmYWxzZUclKnByb3RlY3RlZEdFXFtsITczNyQ3JSIiIiIiIyIiJCwoKiZGNEYzKUknbGFtYmRhR0YkRjRGM0YzKiZGNEYzRjlGM0YzRjRGMzckNyVGM0Y0RissJCooRjRGMywmRjlGM0YzRjNGM0Y5RjMhIiI3JDclRjNGNUY0LCZGOkZARjRGQDckNyVGM0Y1IiImLCRGOkYzNyQ3JUYzRkZGNSwmRjpGM0Y0RjM3JDclRjNGRkYrLCRGOkZANyQ3JUYzRitGNCEiIzckNyVGNEY1RjNGSjckNyVGNEY1IiIlRk03JDclRjRGVUY1RkM3JDclRjRGVUYrRkc3JDclRjRGK0YzRjQ3JDclRjVGVUY0RjQ3JDclRjVGRkYzRlA3JDclRlVGRkY1RjQ3JDclRlVGK0ZGRlA3JDclRkZGK0ZVRjQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STdMaWV+YWxnZWJyYTp+RDZsYW1iZGE2RzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2940" drawlabel="true">
<Input>
<Text-field prompt="D6lambda6 &gt; " style="Maple Input" layout="Normal">#For lambda &gt; 0 the Killing form has signature (0, 6), so the real form is so(3) x so(3)
#For lambda &lt; 0 the Killing form has signature (2, 4), so the real form is sl(2) x so(3)

#So, we split cases according to the sign of lambda
Matrix(
    [[1, 0, 0, 0, 0, 0],
     [0, 0, 1, 0, 0, 0],
     [0, 0, 0, 0, 1, 0],
     [0, 1, 0, 0, 0, 0],
     [0, 0, 0, 1, 0, 0],
     [0, 0, 0, 0, 0, 1]]);
(1 / 8) * LinearAlgebra:-Transpose(%).simplify(Killing()).%;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEZMRjdGTEZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRjdGTEZBRkRGRi1GNTYrRkxGN0ZMRkxGTEZMRkFGREZGLUY1NitGTEZMRkxGN0ZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU4MTAwNDg3OEYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEZMRjdGTEZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRjdGTEZBRkRGRi1GNTYrRkxGN0ZMRkxGTEZMRkFGREZGLUY1NitGTEZMRkxGN0ZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU4MTAwNDg3OEYn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1GLzYkLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEnJiM5NTU7RicvJSdpdGFsaWNHRkVGQC1JI21uR0YkNiRRIjNGJ0ZALyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZALUY9Ni1RKCZtaW51cztGJ0ZARkNGRkZIRkpGTEZORlBGUkZVLUZdbzYkUSIxRidGQEZALyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZbcC8lK2dyb3VwYWxpZ25HRltwLyUocm93c3BhbkdGaG8vJStjb2x1bW5zcGFuR0Zoby1GODYoLUYvNidGPC1GLzYkLUZaNiVGZm4tRl1vNiRRIjJGJ0ZARmBvRkBGY29GZm9GQEZpb0ZccEZecEZgcEZicC1GODYoLUZdbzYkRmJvRkBGaW9GXHBGXnBGYHBGYnBGX3FGX3FGX3FGaW9GXHBGXnAtRjU2K0ZkcC1GODYoLUYvNidGPEZmbkZjb0Zmb0ZARmlvRlxwRl5wRmBwRmJwRl9xRl9xRl9xRl9xRmlvRlxwRl5wLUY1NitGX3FGX3FGN0ZkcEZfcUZfcUZpb0ZccEZecC1GNTYrRl9xRl9xRmRwRmVxRl9xRl9xRmlvRlxwRl5wLUY1NitGX3FGX3FGX3FGX3FGZHBGZXFGaW9GXHBGXnAtRjU2K0ZfcUZfcUZfcUZfcUZlcS1GODYoLUYvNiVGPEZccUZARmlvRlxwRl5wRmBwRmJwRmlvRlxwRl5wLyUmYWxpZ25HUSVheGlzRicvRmpvUSliYXNlbGluZUYnL0ZdcFEnY2VudGVyRicvRl9wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl50LyUmZnJhbWVHRl50LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRS8lLWVxdWFsY29sdW1uc0dGRS8lLWRpc3BsYXlzdHlsZUdGRS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZbdC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRUZARkAvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTY1MDI5ODc4Ric=">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1GLzYkLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEnJiM5NTU7RicvJSdpdGFsaWNHRkVGQC1JI21uR0YkNiRRIjNGJ0ZALyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZALUY9Ni1RKCZtaW51cztGJ0ZARkNGRkZIRkpGTEZORlBGUkZVLUZdbzYkUSIxRidGQEZALyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZbcC8lK2dyb3VwYWxpZ25HRltwLyUocm93c3BhbkdGaG8vJStjb2x1bW5zcGFuR0Zoby1GODYoLUYvNidGPC1GLzYkLUZaNiVGZm4tRl1vNiRRIjJGJ0ZARmBvRkBGY29GZm9GQEZpb0ZccEZecEZgcEZicC1GODYoLUZdbzYkRmJvRkBGaW9GXHBGXnBGYHBGYnBGX3FGX3FGX3FGaW9GXHBGXnAtRjU2K0ZkcC1GODYoLUYvNidGPEZmbkZjb0Zmb0ZARmlvRlxwRl5wRmBwRmJwRl9xRl9xRl9xRl9xRmlvRlxwRl5wLUY1NitGX3FGX3FGN0ZkcEZfcUZfcUZpb0ZccEZecC1GNTYrRl9xRl9xRmRwRmVxRl9xRl9xRmlvRlxwRl5wLUY1NitGX3FGX3FGX3FGX3FGZHBGZXFGaW9GXHBGXnAtRjU2K0ZfcUZfcUZfcUZfcUZlcS1GODYoLUYvNiVGPEZccUZARmlvRlxwRl5wRmBwRmJwRmlvRlxwRl5wLyUmYWxpZ25HUSVheGlzRicvRmpvUSliYXNlbGluZUYnL0ZdcFEnY2VudGVyRicvRl9wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl50LyUmZnJhbWVHRl50LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRS8lLWVxdWFsY29sdW1uc0dGRS8lLWRpc3BsYXlzdHlsZUdGRS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZbdC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRUZARkAvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NTY1MDI5ODc4Ric=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2939" drawlabel="true">
<Input>
<Text-field prompt="D6lambda6 &gt; " style="Maple Input" layout="Normal">#For all lambda this change-of-basis matrix changes [f||i] to a basis for which
# (1) the first three elements and the last three elements each span subalgebras, and
# (2) the Killing form is diagonal.
#We use it in constructing appropriate bases in both of the subordinate cases.
P1 := Matrix([
    [          LinearAlgebra:-IdentityMatrix(3),  LinearAlgebra:-IdentityMatrix(3)],
    [-lambda * LinearAlgebra:-IdentityMatrix(3), -LinearAlgebra:-IdentityMatrix(3)]
]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmduRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmduRmlvRmlvRmduRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmduRmlvRmlvRmduRl5vRmFvRmNvLUZlbjYrLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxxLUYsNiVRJyYjOTU1O0YnL0YwRj1GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvLUZobjYoLUYjNiVGaHBGam5GOUZeb0Zhb0Zjb0Zlb0Znb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0ZkcEZpb0Zpb0ZncUZpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0ZkcEZpb0Zpb0ZncUZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zccy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zncy8lJmZyYW1lR0Zncy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZHNGYnFGZXFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAyNDIyMkYnRmJxRmVxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmduRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmduRmlvRmlvRmduRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmduRmlvRmlvRmduRl5vRmFvRmNvLUZlbjYrLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxxLUYsNiVRJyYjOTU1O0YnL0YwRj1GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvLUZobjYoLUYjNiVGaHBGam5GOUZeb0Zhb0Zjb0Zlb0Znb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0ZkcEZpb0Zpb0ZncUZpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0ZkcEZpb0Zpb0ZncUZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zccy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zncy8lJmZyYW1lR0Zncy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZHNGYnFGZXFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAyNDIyMkYnRmJxRmVxRjk=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4"><Font encoding="UTF-8">Case \316\273 &gt; 0: Model D.6<Font subscript="true">\316\273</Font></Font><Font superscript="true">6</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3001" drawlabel="true">
<Input>
<Text-field prompt="D6lambda6 &gt; " style="Maple Input" layout="Normal">P2 := (1 / (2 * (lambda - 1))) * simplify(LinearAlgebra:-DiagonalMatrix([1, 1, -1, 1 / sqrt(lambda), 1 / sqrt(lambda), 1]));

#Change basis to realize the fixed-point subalgebra as so3 x so3
ChangeFrame(D6lambda):
P0.P1.P2:
[seq(evalDG(add(%[i, j] * e||i, i=1..6)), j=1..6)];
so3so3Data := LieAlgebraData(%, so3so3);
DGsetup(so3so3Data, [A1, B1, C1, A2, B2, C2], [theta]);
MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNjItSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLDYmLUY0NiRRIjJGJ0Y3LUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GIzYkLUYsNiYtSSNtaUdGJDYlUSkmbGFtYmRhO0YnLyUnaXRhbGljR0ZFRjctRkA2LVEoJm1pbnVzO0YnRjdGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZfb0YzRjdGN0Y3LyUubGluZXRoaWNrbmVzc0dGNi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlby8lKWJldmVsbGVkR0ZFRj8tRmZuNiVRI2UxRicvRmpuUSV0cnVlRicvRjhRJ2l0YWxpY0YnRltvRjBGPy1GZm42JVEjZTJGJ0ZdcEZfcEZbby1GMTYoRmVuRjpGYW9GY29GZm9GaG9GPy1GZm42JVEjZTRGJ0ZdcEZfcC1GQDYtUScmcGx1cztGJ0Y3RkNGRkZIRkpGTEZORlBGXm9GYG9GZHBGPy1GZm42JVEjZTVGJ0ZdcEZfcEY3LUZANi1RIixGJ0Y3RkMvRkdGXnBGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRiw2Mi1GMTYoLUYxNigtRjQ2JFEtJkltYWdpbmFyeUk7RidGN0Y8RmFvRmNvRmZvRmhvRllGYW9GY29GZm9GaG9GP0Zqb0ZpcEZncUY/RmFwRltvLUYxNigtRiw2JkZpcUY/RmVuRjdGWUZhb0Zjb0Zmb0Zob0Y/RmZwRltvRl5yRj9GXHFGN0ZfcS1GLDYrRltvRmdxRj8tRmZuNiVRI2UzRidGXXBGX3BGaXBGXnJGPy1GZm42JVEjZTZGJ0ZdcEZfcEY3Rl9xLUYsNjItRjE2KEYzLUYsNihGPEY/RldGPy1JJm1zcXJ0R0YkNiNGZW5GN0Zhb0Zjb0Zmb0Zob0Y/RmpvRltvRlxzRj9GYXBGW29GXHNGP0ZmcEZpcEZcc0Y/RlxxRjdGX3EtRiw2Mi1GMTYoRmlxLUYsNiZGV0Y/RmBzRjdGYW9GY29GZm9GaG9GP0Zqb0ZpcEZlc0Y/RmFwRltvRmVzRj9GZnBGW29GZXNGP0ZccUY3Rl9xLUYsNipGZ3FGP0ZkckZbb0ZncUY/RmdyRjcvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYtLUYsNjEtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLDYlLUY0NiRRIjJGJ0Y3LUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GIzYkLUYsNiUtSSNtaUdGJDYlUSkmbGFtYmRhO0YnLyUnaXRhbGljR0ZFRjctRkA2LVEoJm1pbnVzO0YnRjdGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZfb0YzRjcvJS5saW5ldGhpY2tuZXNzR0Y2LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVvLyUpYmV2ZWxsZWRHRkVGPy1GZm42JVEjZTFGJy9Gam5RJXRydWVGJy9GOFEnaXRhbGljRidGW29GMEY/LUZmbjYlUSNlMkYnRl1wRl9wRltvLUYxNihGZW5GOkZhb0Zjb0Zmb0Zob0Y/LUZmbjYlUSNlNEYnRl1wRl9wLUZANi1RJyZwbHVzO0YnRjdGQ0ZGRkhGSkZMRk5GUEZeb0Zgb0ZkcEY/LUZmbjYlUSNlNUYnRl1wRl9wLUZANi1RIixGJ0Y3RkMvRkdGXnBGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRiw2MS1GMTYoLUYxNigtRjQ2JFEtJkltYWdpbmFyeUk7RidGN0Y8RmFvRmNvRmZvRmhvRllGYW9GY29GZm9GaG9GP0Zqb0ZpcEZncUY/RmFwRltvLUYxNigtRiw2JUZpcUY/RmVuRllGYW9GY29GZm9GaG9GP0ZmcEZbb0ZeckY/RlxxRl9xLUYsNipGW29GZ3FGPy1GZm42JVEjZTNGJ0ZdcEZfcEZpcEZeckY/LUZmbjYlUSNlNkYnRl1wRl9wRl9xLUYsNjEtRjE2KEYzLUYsNidGPEY/RldGPy1JJm1zcXJ0R0YkNiNGZW5GYW9GY29GZm9GaG9GP0Zqb0Zbb0Zcc0Y/RmFwRltvRlxzRj9GZnBGaXBGXHNGP0ZccUZfcS1GLDYxLUYxNihGaXEtRiw2JUZXRj9GYHNGYW9GY29GZm9GaG9GP0Zqb0ZpcEZlc0Y/RmFwRltvRmVzRj9GZnBGW29GZXNGP0ZccUZfcS1GLDYpRmdxRj9GZHJGW29GZ3FGP0ZnckY3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVErc28zc28zRGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Mi1GIzYrLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYkLUYsNiVRI2UxRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiXUYnRjlGVkY+RldGQkZERkZGSEZYL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RJH49fkYnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GIzYkLUYsNiVRI2UzRidGL0YyRjktRiw2JVEjLH5GJ0YvRjJGOS1GIzYsRlNGZW5Gam5GYHBGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecUZib0ZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U0RidGL0YyRjlGZ29GXHAtSSNtbkdGJDYkUSIwRidGOUZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U1RidGL0YyRjlGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNkYnRi9GMkY5RmdvRlxwRmdxRmVwRjktRiM2K0ZTRmJvRmpuRmBwRmdvRlxwRmVuRmVwRjktRiM2K0ZTRmJvRmpuRmJxRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmJvRmpuRl1yRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmJvRmpuRmRyRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmBwRmpuRmJxRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmBwRmpuRl1yRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmBwRmpuRmRyRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmJxRmpuRl1yRmdvRlxwRmRyRmVwRjktRiM2LEZTRmJxRmpuRmRyRmdvRlxwRmpwRl1yRmVwRjktRiM2KkZTRl1yRmpuRmRyRmdvRlxwRmJxRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVErc28zc28zRGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2MS1GIzYqLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYjLUYsNiVRI2UxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Iy1GLDYlUSNlMkYnRi9GMi1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiMtRiw2JVEjZTNGJ0YvRjItRiw2JVEjLH5GJ0YvRjItRiM2K0ZTRmVuRmpuRmBwRmdvRlxwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnFGYm9GZXAtRiM2KkZTRmVuRmpuLUYjNiMtRiw2JVEjZTRGJ0YvRjJGZ29GXHAtSSNtbkdGJDYkUSIwRidGOUZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNUYnRi9GMkZnb0ZccEZncUZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNkYnRi9GMkZnb0ZccEZncUZlcC1GIzYqRlNGYm9Gam5GYHBGZ29GXHBGZW5GZXAtRiM2KkZTRmJvRmpuRmJxRmdvRlxwRmdxRmVwLUYjNipGU0Zib0ZqbkZdckZnb0ZccEZncUZlcC1GIzYqRlNGYm9Gam5GZHJGZ29GXHBGZ3FGZXAtRiM2KkZTRmBwRmpuRmJxRmdvRlxwRmdxRmVwLUYjNipGU0ZgcEZqbkZdckZnb0ZccEZncUZlcC1GIzYqRlNGYHBGam5GZHJGZ29GXHBGZ3FGZXAtRiM2KkZTRmJxRmpuRl1yRmdvRlxwRmRyRmVwLUYjNitGU0ZicUZqbkZkckZnb0ZccEZqcEZdckZlcC1GIzYpRlNGXXJGam5GZHJGZ29GXHBGYnE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE0TGllfmFsZ2VicmE6fnNvM3NvM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3003" drawlabel="true">
<Input>
<Text-field prompt="so3so3 &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(so3so3);
DGinformation(&quot;FrameBaseVectors&quot;);
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1.P2)[i, j] * %[i], i=1..6)), j=1..6)];

(1 / 2) &amp;mult  %[6];
(-1 / 2) &amp;mult %%[4], (-1 / 2) &amp;mult %%[5];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSdzbzNzbzNHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiQtSSNtaUdGJDYlUSNBMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkLUYxNiVRI0IxRidGNEY3RjpGPC1GLDYkLUYxNiVRI0MxRidGNEY3RjpGPC1GLDYkLUYxNiVRI0EyRidGNEY3RjpGPC1GLDYkLUYxNiVRI0IyRidGNEY3RjpGPC1GLDYkLUYxNiVRI0MyRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbzNzbzNHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiJGMC1GJDYjNyRGKDcjNyQ3IyIiI0YwLUYkNiM3JEYoNyM3JDcjIiIkRjAtRiQ2IzckRig3IzckNyMiIiVGMC1GJDYjNyRGKDcjNyQ3IyIiJkYwLUYkNiM3JEYoNyM3JDcjIiInRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNistSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSNtbkdGJDYkUSIyRidGNC1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRlMtSSNtaUdGJDYlUSNBMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GMTYtUScmcGx1cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNiZGS0ZPLUklbXN1cEdGJDYlLUZWNiVRKSZsYW1iZGE7RicvRlpGOUY0LUkmbWZyYWNHRiQ2KC1GTDYkUSIzRidGNEZLLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcC8lKWJldmVsbGVkR0Zlbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNEZPLUZWNiVRI0EyRidGWUZmbkY0LUYxNi1RIixGJ0Y0RjcvRjtGZW5GPEY+RkBGQkZERlIvRkpRLDAuMzMzMzMzM2VtRictRiw2K0YwRktGTy1GVjYlUSNCMUYnRllGZm5GaG5GW29GTy1GVjYlUSNCMkYnRllGZm5GNEZqcC1GLDYqRktGTy1GVjYlUSNDMUYnRllGZm5GaG4tRiw2JkZLRk9GYG9GNEZPLUZWNiVRI0MyRidGWUZmbkY0RmpwLUYsNitGMEZLRk9GVUZobi1GLDYmRktGTy1JJm1zcXJ0R0YkNiNGYG9GNEZPRmdwRjRGanAtRiw2K0YwRktGT0ZicUZobkZkckZPRmVxRjRGanAtRiw2KkZLRk9GanFGaG5GS0ZPRl9yRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbzNzbzNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiIhIiM3JDcjIiIlLCQqJiIiI0YwKUknbGFtYmRhR0YlIyIiJEY3RjBGMC1GJDYjNyRGKDckNyQ3I0Y3RjE3JDcjIiImRjUtRiQ2IzckRig3JDckNyNGO0Y3NyQ3IyIiJywkKiZGN0YwRjlGMEYwLUYkNiM3JEYoNyRGLjckRjMsJComRjdGMClGOSNGMEY3RjBGMC1GJDYjNyRGKDckRkA3JEZDRlUtRiQ2IzckRig3JEZJNyRGTEY3</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUScmcGx1cztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNDMkYnRi9GMkY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc28zc28zRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIkIiIiNyQ3IyIiJ0Yw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSNBMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTi1JJm1zcXJ0R0YkNiMtRi42JVEpJmxhbWJkYTtGJy9GMkY/RjstRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZmbi1GLjYlUSNBMkYnRjFGNEY7LUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkpGZW4vRlBRLDAuMzMzMzMzM2VtRictRiM2KC1GLjYlUSNCMUYnRjFGNEY3RlFGWC1GLjYlUSNCMkYnRjFGNEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/Rjs=">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbzNzbzNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiJGMDckNyMiIiUsJCokKUknbGFtYmRhR0YlI0YwIiIjRjAhIiItRiQ2IzckRig3JDckNyNGOUYwNyQ3IyIiJkY0</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4"><Font encoding="UTF-8">Case \316\273 &lt; 0: Model D.6<Font subscript="true">\316\273</Font></Font><Font superscript="true">4</Font> (redux)</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3005" drawlabel="true">
<Input>
<Text-field prompt="D6lambda6 &gt; " style="Maple Input" layout="Normal">P2 := simplify((1 / (2 * (lambda - 1))) * LinearAlgebra:-DiagonalMatrix([
    1, 1, -1,
    Matrix([
        [      0                     ,   sqrt(2) * sqrt(-1 / lambda),  2 * sqrt(-1 / lambda)],
        [-sqrt(2) * sqrt(-1 / lambda),      0                       ,  2 * sqrt(-1 / lambda)],
        [ sqrt(2)                    , - sqrt(2)                    , -2                    ]
    ])]));

#Change basis to realize the fixed-point subalgebra as sl2so3
ChangeFrame(D6lambda):
P0.P1.P2:
[seq(evalDG(add(%[i, j] * e||i, i=1..6)), j=1..6)];
so3sl2Data := LieAlgebraData(%, so3sl2);
DGsetup(so3sl2Data, [Ab, Bb, Cb, Xb, Yb, Hb], [theta]);
MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNjItSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLDYmLUY0NiRRIjJGJ0Y3LUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GIzYkLUYsNiYtSSNtaUdGJDYlUSkmbGFtYmRhO0YnLyUnaXRhbGljR0ZFRjctRkA2LVEoJm1pbnVzO0YnRjdGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZfb0YzRjdGN0Y3LyUubGluZXRoaWNrbmVzc0dGNi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zlby8lKWJldmVsbGVkR0ZFRj8tRmZuNiVRI2UxRicvRmpuUSV0cnVlRicvRjhRJ2l0YWxpY0YnRltvRjBGPy1GZm42JVEjZTJGJ0ZdcEZfcEZbby1GMTYoRmVuRjpGYW9GY29GZm9GaG9GPy1GZm42JVEjZTRGJ0ZdcEZfcC1GQDYtUScmcGx1cztGJ0Y3RkNGRkZIRkpGTEZORlBGXm9GYG9GZHBGPy1GZm42JVEjZTVGJ0ZdcEZfcEY3LUZANi1RIixGJ0Y3RkMvRkdGXnBGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRiw2Mi1GMTYoLUYxNigtRjQ2JFEtJkltYWdpbmFyeUk7RidGN0Y8RmFvRmNvRmZvRmhvRllGYW9GY29GZm9GaG9GP0Zqb0ZpcEZncUY/RmFwRltvLUYxNigtRiw2JkZpcUY/RmVuRjdGWUZhb0Zjb0Zmb0Zob0Y/RmZwRltvRl5yRj9GXHFGN0ZfcS1GLDYrRltvRmdxRj8tRmZuNiVRI2UzRidGXXBGX3BGaXBGXnJGPy1GZm42JVEjZTZGJ0ZdcEZfcEY3Rl9xLUYsNjtGW28tRjE2KC1GLDYoRmlxRj8tSSZtc3FydEdGJDYjRjxGPy1GYXM2Iy1GLDYlLUZANi1RKiZ1bWludXMwO0YnRjdGQ0ZGRkhGSkZMRk5GUEZeb0Zgby1GMTYoRjNGZW5GYW9GY29GZm9GaG9GN0Y3RllGYW9GY29GZm9GaG9GP0Zqb0Zbb0Zcc0Y/RmFwRmlwLUYxNigtRiw2JkZpcUY/RmBzRjdGWUZhb0Zjb0Zmb0Zob0Y/RmRyRmlwRlxzRj9GZnBGaXBGXHNGP0ZccUZbb0ZcdEY/RmdyRjdGX3EtRiw2Oi1GMTYoLUYsNiZGYHNGP0Zjc0Y3RjpGYW9GY29GZm9GaG9GP0Zqb0Zbb0ZidEY/RmFwRltvRlx0Rj9GZHJGW29GYnRGP0ZmcEZpcEZidEY/RlxxRmlwRlx0Rj9GZ3JGN0ZfcS1GLDY6LUYxNigtRiw2Ji1GIzYkLUYsNiZGM0ZpcEZbckY3RjdGP0Zjc0Y3RllGYW9GY29GZm9GaG9GP0Zqb0Zbby1GMTYoLUYsNiYtRiM2JC1GLDYmRjNGW29GW3JGN0Y3Rj9GY3NGN0ZZRmFvRmNvRmZvRmhvRj9GYXBGW28tRjE2KEZbckZZRmFvRmNvRmZvRmhvRj9GZHJGW29GaHRGP0ZmcEZpcEZgdUY/RlxxRmlwRmh1Rj9GZ3JGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRUY3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYtLUYsNjEtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLDYlLUY0NiRRIjJGJ0Y3LUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GIzYkLUYsNiUtSSNtaUdGJDYlUSkmbGFtYmRhO0YnLyUnaXRhbGljR0ZFRjctRkA2LVEoJm1pbnVzO0YnRjdGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZfb0YzRjcvJS5saW5ldGhpY2tuZXNzR0Y2LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVvLyUpYmV2ZWxsZWRHRkVGPy1GZm42JVEjZTFGJy9Gam5RJXRydWVGJy9GOFEnaXRhbGljRidGW29GMEY/LUZmbjYlUSNlMkYnRl1wRl9wRltvLUYxNihGZW5GOkZhb0Zjb0Zmb0Zob0Y/LUZmbjYlUSNlNEYnRl1wRl9wLUZANi1RJyZwbHVzO0YnRjdGQ0ZGRkhGSkZMRk5GUEZeb0Zgb0ZkcEY/LUZmbjYlUSNlNUYnRl1wRl9wLUZANi1RIixGJ0Y3RkMvRkdGXnBGSEZKRkxGTkZQRlIvRlZRLDAuMzMzMzMzM2VtRictRiw2MS1GMTYoLUYxNigtRjQ2JFEtJkltYWdpbmFyeUk7RidGN0Y8RmFvRmNvRmZvRmhvRllGYW9GY29GZm9GaG9GP0Zqb0ZpcEZncUY/RmFwRltvLUYxNigtRiw2JUZpcUY/RmVuRllGYW9GY29GZm9GaG9GP0ZmcEZbb0ZeckY/RlxxRl9xLUYsNipGW29GZ3FGPy1GZm42JVEjZTNGJ0ZdcEZfcEZpcEZeckY/LUZmbjYlUSNlNkYnRl1wRl9wRl9xLUYsNjpGW28tRjE2KC1GLDYnRmlxRj8tSSZtc3FydEdGJDYjRjxGPy1GYXM2Iy1GLDYkLUZANi1RKiZ1bWludXMwO0YnRjdGQ0ZGRkhGSkZMRk5GUEZeb0Zgby1GMTYoRjNGZW5GYW9GY29GZm9GaG9GWUZhb0Zjb0Zmb0Zob0Y/RmpvRltvRlxzRj9GYXBGaXAtRjE2KC1GLDYlRmlxRj9GYHNGWUZhb0Zjb0Zmb0Zob0Y/RmRyRmlwRlxzRj9GZnBGaXBGXHNGP0ZccUZbb0ZcdEY/RmdyRl9xLUYsNjktRjE2KC1GLDYlRmBzRj9GY3NGOkZhb0Zjb0Zmb0Zob0Y/RmpvRltvRmJ0Rj9GYXBGW29GXHRGP0ZkckZbb0ZidEY/RmZwRmlwRmJ0Rj9GXHFGaXBGXHRGP0ZnckZfcS1GLDY5LUYxNigtRiw2JS1GIzYkLUYsNiVGM0ZpcEZbckY3Rj9GY3NGWUZhb0Zjb0Zmb0Zob0Y/RmpvRltvLUYxNigtRiw2JS1GIzYkLUYsNiVGM0Zbb0ZbckY3Rj9GY3NGWUZhb0Zjb0Zmb0Zob0Y/RmFwRltvLUYxNihGW3JGWUZhb0Zjb0Zmb0Zob0Y/RmRyRltvRmh0Rj9GZnBGaXBGYHVGP0ZccUZpcEZodUY/RmdyRjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVErc28zc2wyRGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Mi1GIzYrLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYkLUYsNiVRI2UxRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiXUYnRjlGVkY+RldGQkZERkZGSEZYL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RJH49fkYnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GIzYkLUYsNiVRI2UzRidGL0YyRjktRiw2JVEjLH5GJ0YvRjJGOS1GIzYsRlNGZW5Gam5GYHBGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecUZib0ZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U0RidGL0YyRjlGZ29GXHAtSSNtbkdGJDYkUSIwRidGOUZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U1RidGL0YyRjlGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNkYnRi9GMkY5RmdvRlxwRmdxRmVwRjktRiM2K0ZTRmJvRmpuRmBwRmdvRlxwRmVuRmVwRjktRiM2K0ZTRmJvRmpuRmJxRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmJvRmpuRl1yRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmJvRmpuRmRyRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmBwRmpuRmJxRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmBwRmpuRl1yRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmBwRmpuRmRyRmdvRlxwRmdxRmVwRjktRiM2K0ZTRmJxRmpuRl1yRmdvRlxwRmRyRmVwRjktRiM2LkZTRmJxRmpuRmRyRmdvRlxwRmpwLUZocTYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5vRl9wRmJxRmVwRjktRiM2LEZTRl1yRmpuRmRyRmdvRlxwRlt0Rl50Rl1yRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVErc28zc2wyRGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2MS1GIzYqLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYjLUYsNiVRI2UxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Iy1GLDYlUSNlMkYnRi9GMi1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiMtRiw2JVEjZTNGJ0YvRjItRiw2JVEjLH5GJ0YvRjItRiM2K0ZTRmVuRmpuRmBwRmdvRlxwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnFGYm9GZXAtRiM2KkZTRmVuRmpuLUYjNiMtRiw2JVEjZTRGJ0YvRjJGZ29GXHAtSSNtbkdGJDYkUSIwRidGOUZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNUYnRi9GMkZnb0ZccEZncUZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNkYnRi9GMkZnb0ZccEZncUZlcC1GIzYqRlNGYm9Gam5GYHBGZ29GXHBGZW5GZXAtRiM2KkZTRmJvRmpuRmJxRmdvRlxwRmdxRmVwLUYjNipGU0Zib0ZqbkZdckZnb0ZccEZncUZlcC1GIzYqRlNGYm9Gam5GZHJGZ29GXHBGZ3FGZXAtRiM2KkZTRmBwRmpuRmJxRmdvRlxwRmdxRmVwLUYjNipGU0ZgcEZqbkZdckZnb0ZccEZncUZlcC1GIzYqRlNGYHBGam5GZHJGZ29GXHBGZ3FGZXAtRiM2KkZTRmJxRmpuRl1yRmdvRlxwRmRyRmVwLUYjNi1GU0ZicUZqbkZkckZnb0ZccEZqcC1GaHE2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcEZicUZlcC1GIzYrRlNGXXJGam5GZHJGZ29GXHBGW3RGXnRGXXI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE0TGllfmFsZ2VicmE6fnNvM3NsMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3006" drawlabel="true">
<Input>
<Text-field prompt="so3so3 &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(so3sl2);
DGinformation(&quot;FrameBaseVectors&quot;);
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1.P2)[i, j] * %[i], i=1..6)), j=1..6)];

(1 / 2) &amp;mult  %[6];
(-1 / 2) &amp;mult %%[4], (-1 / 2) &amp;mult %%[5];

#The isomorphism sl2 x so3 -&gt; so3 x sl2 interchanging the orders identifies the model with parameter value lambda with the model D.6_{1 / lambda}^4, so this branch produces no new models</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSdzbzNzbDJHJSpwcm90ZWN0ZWRH</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiQtSSNtaUdGJDYlUSNBYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkLUYxNiVRI0JiRidGNEY3RjpGPC1GLDYkLUYxNiVRI0NiRidGNEY3RjpGPC1GLDYkLUYxNiVRI1hiRidGNEY3RjpGPC1GLDYkLUYxNiVRI1liRidGNEY3RjpGPC1GLDYkLUYxNiVRI0hiRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbzNzbDJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiJGMC1GJDYjNyRGKDcjNyQ3IyIiI0YwLUYkNiM3JEYoNyM3JDcjIiIkRjAtRiQ2IzckRig3IzckNyMiIiVGMC1GJDYjNyRGKDcjNyQ3IyIiJkYwLUYkNiM3JEYoNyM3JDcjIiInRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNi8tSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSNtbkdGJDYkUSIyRidGNC1GMTYtUTEmSW52aXNpYmxlVGltZXM7RidGNEY3RjpGPEY+RkBGQkZEL0ZHUSYwLjBlbUYnL0ZKRlMtSSNtaUdGJDYlUSNBYkYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GMTYtUScmcGx1cztGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUkmbWZyYWNHRiQ2KC1GLDYmLUZWNiVRKSZsYW1iZGE7RicvRlpGOUY0Rk8tSSZtc3FydEdGJDYjRktGNC1GZW82Iy1GLDYlLUYxNi1RKiZ1bWludXMwO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRlxvNigtRkw2JFEiMUYnRjRGYG8vJS5saW5ldGhpY2tuZXNzR0ZicC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncC8lKWJldmVsbGVkR0Y5RjRGY3BGZXBGaHBGanBGTy1GVjYlUSNYYkYnRllGZm5GaG4tRlxvNihGYG9GZ29GY3BGZXBGaHBGanBGTy1GVjYlUSNIYkYnRllGZm5GNC1GMTYtUSIsRidGNEY3L0Y7RmVuRjxGPkZARkJGREZSL0ZKUSwwLjMzMzMzMzNlbUYnLUYsNi9GMEZLRk8tRlY2JVEjQmJGJ0ZZRmZuRjBGW29GTy1GVjYlUSNZYkYnRllGZm5GaG5GX3FGT0ZhcUY0RmRxLUYsNjJGS0ZPLUZWNiVRI0NiRidGWUZmbkZobi1GLDYmRmRvRk9GYG9GNEZPRlxxRjBGZ3JGT0ZfckZobkZgb0ZPRmFxRjRGZHEtRiw2L0YwRktGT0ZVRmhuLUZcbzYoRmRvRmdvRmNwRmVwRmhwRmpwRk9GXHFGaG4tRlxvNihGYHBGZ29GY3BGZXBGaHBGanBGT0ZhcUY0RmRxLUYsNi9GMEZLRk9GXHJGMEZbc0ZPRl9yRmhuRl1zRk9GYXFGNEZkcS1GLDYwRktGT0ZkckZobkZkb0ZPRlxxRjBGZG9GT0ZfckZobkZhcUY0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbzNzbDJHJSpwcm90ZWN0ZWRHNyI3JTckNyMiIiIhIiM3JDcjIiIlKihJJ2xhbWJkYUdGJUYwKSIiIyNGMEY4RjApLCQqJEY2ISIiRj1GOUY9NyQ3IyIiJyomRjpGPUY2RjAtRiQ2IzckRig3JTckNyNGOEYxNyQ3IyIiJiwkRjVGPUY+LUYkNiM3JEYoNyY3JDcjIiIkRjg3JEYzKiZGN0YwRjZGMDckRkksJEZURj03JEY/RjYtRiQ2IzckRig3JUYuNyRGMyomRjdGMEY6Rj03JEY/KiRGOkY9LUYkNiM3JEYoNyVGRjckRkksJEZnbkY9RmhuLUYkNiM3JEYoNyZGUDckRjMqJEY3RjA3JEZJLCRGZW9GPTckRj9GMA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEjQ2JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUScmcGx1cztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC1JJm1mcmFjR0YkNigtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiMkYnRjlGVS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUYsNiVRI1hiRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GXW8tRiw2JVEjWWJGJ0YvRjJGNS1GUDYoLUZWNiRGZW5GOUZVRllGZm5GaW5GW29GXW8tRiw2JVEjSGJGJ0YvRjJGOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc28zc2wyRyUqcHJvdGVjdGVkRzciNyY3JDcjIiIkIiIiNyQ3IyIiJSwkKiYjRjAiIiNGMClGN0Y2RjBGMDckNyMiIiYsJEY1ISIiNyQ3IyIiJ0Y2</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiwtSSNtaUdGJDYlUSNBYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTi1JJm1mcmFjR0YkNigtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiMkYnRjstRiM2JkZXLUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBGW28tRlU2Iy1GIzYlLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSkZMRk8tRlI2KC1GWDYkUSIxRidGOy1GLjYlUSkmbGFtYmRhO0YnL0YyRj9GOy8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFwLyUpYmV2ZWxsZWRHRj9GO0Y7Rl1wRl9wRmJwRmRwRmduLUYuNiVRI1hiRidGMUY0RjctRlI2KEZmb0ZlbkZdcEZfcEZicEZkcEZnbi1GLjYlUSNIYkYnRjFGNEY7LUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkpGam4vRlBRLDAuMzMzMzMzM2VtRictRiM2LC1GLjYlUSNCYkYnRjFGNC1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPRlFGZ24tRi42JVEjWWJGJ0YxRjRGN0ZpcEZnbkZbcUY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/Rjs=">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbzNzbDJHJSpwcm90ZWN0ZWRHNyI3JTckNyMiIiJGMDckNyMiIiUsJCooI0YwIiIjRjApRjdGNkYwKSwkKiRJJ2xhbWJkYUdGJSEiIkY9RjZGPUY9NyQ3IyIiJywkKiZGNkYwRjlGPUY9LUYkNiM3JEYoNyU3JDcjRjdGMDckNyMiIiYsJEY1RjBGPg==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
</Section>
</Section>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">Case \316\263 \342\211\240 \316\266: Models D.6</Font><Font subscript="true">-1</Font><Font superscript="true" encoding="UTF-8">3\302\261</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3010" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">[lambda = -1, gamma[3] = -zeta];
rel2 := update(rel1, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtaUdGJDYlUScmIzk1NTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiPUYnRjcvJSZmZW5jZUdGNi8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Y2LyUqc3ltbWV0cmljR0Y2LyUobGFyZ2VvcEdGNi8lLm1vdmFibGVsaW1pdHNHRjYvJSdhY2NlbnRHRjYvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZOLUYsNiUtRjs2LVEqJnVtaW51czA7RidGN0Y+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlctSSNtbkdGJDYkUSIxRidGN0Y3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjctRjs2LVEiLEYnRjdGPi9GQVEldHJ1ZUYnRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GLDYoLUklbXN1YkdGJDYlLUYxNiVRJyYjOTQ3O0YnRjRGNy1GLDYmLUZaNiRRIjNGJ0Y3RmduRmpuRjcvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y6LUYsNidGUy1GMTYlUScmIzk1MDtGJ0Y0RjdGZ25Gam5GN0ZnbkZqbkY3RmduRmpuRjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQvSSdsYW1iZGFHNiIhIiIvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiQsJEklemV0YUdGJUYm</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUYjNiYtRiw2JVEnJiM5NTA7RidGZm5GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmlwLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRjlGXW9GYG9GOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaHAvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlRlktRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlby1GIzYmRmJwRmVwLUZXNiVGXXEtRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Y5Rl1vRmBvRjlGZXEtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGZ25GYm9GZW8tRiM2JkZicEZlcC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjlGYHFGYm9GOUZdb0Zgb0Y5RmVxLUYjNigtRlc2JUZhc0ZfckZib0Zlby1GIzYnRmpvLUYjNiZGYnBGZXAtRlc2JUZoc0ZockZib0Y5Rl1vRmBvRjlGXW9GYG9GOUZlcS1GIzYoLUYsNiVRJyYjOTU1O0YnRmZuRjlGZW8tRiM2JUZqb0ZpbkY5Rl1vRmBvRjlGZXEtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlby1GIzYnRmpvRmJwRl1vRmBvRjlGXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NygvJkkmYWxwaGFHNiI2IyIiIiwkKiZJJXpldGFHRiZGKCZJJmRlbHRhR0YmNiMiIiVGKCEiIi8mRiU2IyIiIyomRitGKCZGLTYjIiImRigvJkklYmV0YUdGJkYnKiZGK0YoJkkoZXBzaWxvbkdGJkYuRigvJkY7RjMsJComRitGKCZGPkY3RihGMC9JJ2xhbWJkYUdGJkYwLyZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkLCRGK0Yw</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Font encoding="UTF-8">Case \316\266 = +1: </Font>Model D.6<Font subscript="true">-1</Font><Font superscript="true">3-</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3029" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">[zeta = 1];
rel3 := update(rel2, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvSSV6ZXRhRzYiIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRlc2JUZicC1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGanAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGZ25GYm9GZW8tRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5RmVwRmJvRl1vRmBvRjlGanAtRiM2KC1GVzYlRmZyRmZxRmJvRmVvLUYjNidGam8tRlc2JUZbc0ZdckZib0Zdb0Zgb0Y5Rl1vRmBvRjlGanAtRiM2KC1GLDYlUScmIzk1NTtGJ0ZmbkY5RmVvLUYjNiVGam9GaW5GOUZdb0Zgb0Y5RmpwLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW9GW3RGXW9GYG9GOUZqcC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GaW5GXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NykvJkkmYWxwaGFHNiI2IyIiIiwkJkkmZGVsdGFHRiY2IyIiJSEiIi8mRiU2IyIiIyZGKzYjIiImLyZJJWJldGFHRiZGJyZJKGVwc2lsb25HRiZGLC8mRjhGMSwkJkY6RjRGLi9JJ2xhbWJkYUdGJkYuLyZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRi4vSSV6ZXRhR0YmRig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3028" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">sigma(1, 6, rel3);
sigma(2, 6, rel3);
[delta[5] = 0, epsilon[4] = 0];
rel4 := update(rel3, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRKCZkZWx0YTtGJy8lJ2l0YWxpY0dGOkYxLUYuNiRRIjVGJ0YxLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGMUY0LUZQNiVRI2UyRicvRlRRJXRydWVGJy9GMlEnaXRhbGljRidGMQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiMsJComIiIlIiIiJkkmZGVsdGFHRiQ2IyIiJkYzRjM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNiYtSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUS0mdmFyZXBzaWxvbjtGJy8lJ2l0YWxpY0dGNEYvRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvRkwtRlY2JVEjZTFGJy9GWlEldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Yv">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiIsJComIiIlRi8mSShlcHNpbG9uR0YkNiNGMkYvISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvJkkmZGVsdGFHNiI2IyIiJiIiIS8mSShlcHNpbG9uR0YmNiMiIiVGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RmpwLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvRltyRl1vRmBvRjlGanAtRiM2KC1GVzYlRmFyRmZxRmJvRmVvLUYjNidGam8tRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjVGJ0Y5Rl1vRmBvRjlGYm9GXW9GYG9GOUZdb0Zgb0Y5RmpwLUYjNigtRiw2JVEnJiM5NTU7RidGZm5GOUZlby1GIzYlRmpvRmluRjlGXW9GYG9GOUZqcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDc7RidGZm5GOS1GIzYmLUZqbjYkUSIzRidGOUZdb0Zgb0Y5RmJvRmVvRmlzRl1vRmBvRjlGanAtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmluRl1vRmBvRjlGanAtRiM2KC1GVzYlRmJwRl9zRmJvRmVvRltyRl1vRmBvRjlGanAtRiM2KC1GVzYlRlxzRmVwRmJvRmVvRltyRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NysvJkkmYWxwaGFHNiI2IyIiIiwkJkkmZGVsdGFHRiY2IyIiJSEiIi8mRiU2IyIiIyIiIS8mSSViZXRhR0YmRidGMy8mRjZGMSwkJkkoZXBzaWxvbkdGJjYjIiImRi4vSSdsYW1iZGFHRiZGLi8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYuL0klemV0YUdGJkYoLyZGK0Y8RjMvJkY7RixGMw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3027" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">sigma(1, 2, rel4);
[epsilon[5] = -1 / delta[4]];
rel5 := update(rel4, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZGVsdGE7RicvJSdpdGFsaWNHRjpGMi1JI21uR0YkNiRRIjRGJ0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvRjZGOkY4L0Y8RjpGPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZeby1GTzYlLUZSNiVRLSZ2YXJlcHNpbG9uO0YnRlVGMi1GWDYkUSI1RidGMkZlbkYyLUYsNi1RJyZwbHVzO0YnRjJGW29GOEZcb0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlxwLUZYNiRRIjFGJ0YyRjItRiw2LlEiKUYnRi9GMkY1RjhGO0Y9Rj9GQUZDRkVGSEZobi1GUjYlUSNlM0YnL0ZWRjcvRjNRJ2l0YWxpY0YnRjI=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiQsJiomJkkmZGVsdGFHRiQ2IyIiJSIiIiZJKGVwc2lsb25HRiQ2IyIiJkY2RjZGNkY2</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0OTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSI1RidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmJvLUkmbWZyYWNHRiQ2KC1GQDYkUSIxRidGOi1GLDYmLUYxNiUtRjQ2JVEnJiM5NDg7RidGN0Y6LUYsNiYtRkA2JFEiNEYnRjpGQ0ZGRjpGSEZDRkZGOi8lLmxpbmV0aGlja25lc3NHRmlvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpwLyUpYmV2ZWxsZWRHRjlGQ0ZGRjpGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyMvJkkoZXBzaWxvbkc2IjYjIiImLCQqJCZJJmRlbHRhRzYiNiMiIiUhIiIhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RmpwLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvRltyRl1vRmBvRjlGanAtRiM2KC1GVzYlRmFyRmZxRmJvRmVvLUkmbWZyYWNHRiQ2KEZpbi1GIzYmRmBwRl1vRmBvRjkvJS5saW5ldGhpY2tuZXNzR0Zcby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhcy8lKWJldmVsbGVkR0Y9Rl1vRmBvRjlGanAtRiM2KC1GLDYlUScmIzk1NTtGJ0ZmbkY5RmVvLUYjNiVGam9GaW5GOUZdb0Zgb0Y5RmpwLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW9GW3RGXW9GYG9GOUZqcC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GaW5GXW9GYG9GOUZqcC1GIzYoLUZXNiVGYnAtRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Zlb0ZbckZdb0Zgb0Y5RmpwLUYjNigtRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5RmVwRmJvRmVvRltyRl1vRmBvRjlGanAtRiM2KC1GVzYlRlt2RmJ1RmJvRmVvLUYjNidGam9GaHJGXW9GYG9GOUZdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NywvJkkmYWxwaGFHNiI2IyIiIiwkJkkmZGVsdGFHRiY2IyIiJSEiIi8mRiU2IyIiIyIiIS8mSSViZXRhR0YmRidGMy8mRjZGMSokRipGLi9JJ2xhbWJkYUdGJkYuLyZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRi4vSSV6ZXRhR0YmRigvJkYrNiMiIiZGMy8mSShlcHNpbG9uR0YmRixGMy8mRkpGRiwkRjlGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3034" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#All of the coefficients sigma_{ij} vanish and A defines an automorphism
seq(seq(sigma(i, j, rel5), j=(i+1)..6), i=1..6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NjEtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIUYjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3033" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#General admissible automorphism of D6-lambda in this branch
A5 := eval(A, rel5);

#Impose the condition that A is an anti-involution
A5.map(conjugate, A5) - LinearAlgebra:-IdentityMatrix(6):

#The condition is equivalent to |delta[4]| = 1
%[1, 1];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNiYtSSNtbkdGJDYkUSI0RidGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmZuLUkmbW92ZXJHRiQ2JUYtLUZJNi1RJyYjNzczO0YnRjdGTEZORlBGUkZURlZGWEZaRmduL0ZZUSV0cnVlRidGNy1GSTYtUSgmbWludXM7RidGN0ZMRk5GUEZSRlRGVkZYL0ZlblEsMC4yMjIyMjIyZW1GJy9GaG5GZW8tRj02JFEiMUYnRjdGNw==">LCYqJiZJJmRlbHRhRzYiNiMiIiUiIiItSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGJEYpRilGKSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3032" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#By choosing t, we can change the phase of delta[4] arbitrarily, so all anti-involutions in this branch are equivalent
T5 := eval(A5, delta[4] = t);
T5.A5.map(conjugate, LinearAlgebra:-MatrixInverse(T5));

#Representative involution
eval(A5, delta[4] = 1);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tRiw2JVEidEYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZccC8lK2dyb3VwYWxpZ25HRlxwLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmNwLUZobjYoLUkjbW5HRiQ2JFEiMEYnRjlGam9GXXBGX3BGYXBGZHBGZnBGZnBGZnBGZnBGam9GXXBGX3AtRmVuNitGZnAtRmhuNigtSSZtZnJhY0dGJDYoLUZpcDYkRmNwRjktRiM2JkZib0Zlb0Zob0Y5LyUubGluZXRoaWNrbmVzc0dGY3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGPUZqb0ZdcEZfcEZhcEZkcEZmcEZmcEZmcEZmcEZqb0ZdcEZfcC1GZW42K0ZmcEZmcC1GaG42KC1GIzYlRlxvRmNxRjlGam9GXXBGX3BGYXBGZHBGZnBGZnBGZnBGam9GXXBGX3AtRmVuNitGZnBGZnBGZnAtRmhuNihGYm9Gam9GXXBGX3BGYXBGZHBGZnBGZnBGam9GXXBGX3AtRmVuNitGZnBGZnBGZnBGZnAtRmhuNigtRiM2J0Zcb0ZgcUZlb0Zob0Y5RmpvRl1wRl9wRmFwRmRwRmZwRmpvRl1wRl9wLUZlbjYrRmZwRmZwRmZwRmZwRmZwLUZobjYoRmNxRmpvRl1wRl9wRmFwRmRwRmpvRl1wRl9wLyUmYWxpZ25HUSVheGlzRicvRltwUSliYXNlbGluZUYnL0ZecEZbci9GYHBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3UvJSZmcmFtZUdGW3UvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmh0RmVvRmhvRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl52LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg1NjUwMjI1MjZGJ0Zlb0Zob0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tRiw2JVEidEYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZccC8lK2dyb3VwYWxpZ25HRlxwLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmNwLUZobjYoLUkjbW5HRiQ2JFEiMEYnRjlGam9GXXBGX3BGYXBGZHBGZnBGZnBGZnBGZnBGam9GXXBGX3AtRmVuNitGZnAtRmhuNigtSSZtZnJhY0dGJDYoLUZpcDYkRmNwRjktRiM2JkZib0Zlb0Zob0Y5LyUubGluZXRoaWNrbmVzc0dGY3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGPUZqb0ZdcEZfcEZhcEZkcEZmcEZmcEZmcEZmcEZqb0ZdcEZfcC1GZW42K0ZmcEZmcC1GaG42KC1GIzYlRlxvRmNxRjlGam9GXXBGX3BGYXBGZHBGZnBGZnBGZnBGam9GXXBGX3AtRmVuNitGZnBGZnBGZnAtRmhuNihGYm9Gam9GXXBGX3BGYXBGZHBGZnBGZnBGam9GXXBGX3AtRmVuNitGZnBGZnBGZnBGZnAtRmhuNigtRiM2J0Zcb0ZgcUZlb0Zob0Y5RmpvRl1wRl9wRmFwRmRwRmZwRmpvRl1wRl9wLUZlbjYrRmZwRmZwRmZwRmZwRmZwLUZobjYoRmNxRmpvRl1wRl9wRmFwRmRwRmpvRl1wRl9wLyUmYWxpZ25HUSVheGlzRicvRltwUSliYXNlbGluZUYnL0ZecEZbci9GYHBRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3UvJSZmcmFtZUdGW3UvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmh0RmVvRmhvRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl52LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg1NjUwMjI1MjZGJ0Zlb0Zob0Y5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1JI21uR0YkNiRRIjFGJ0ZARkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmduLyUrZ3JvdXBhbGlnbkdGZ24vJShyb3dzcGFuR0ZaLyUrY29sdW1uc3BhbkdGWi1GODYoLUZYNiRRIjBGJ0ZARmVuRmhuRmpuRlxvRl5vRmBvRmBvRmBvRmBvRmVuRmhuRmpuLUY1NitGYG8tRjg2KEZXRmVuRmhuRmpuRlxvRl5vRmBvRmBvRmBvRmBvRmVuRmhuRmpuLUY1NitGYG9GYG9GN0Zgb0Zgb0Zgb0ZlbkZobkZqbi1GNTYrRmBvRmBvRmBvRmdvRmBvRmBvRmVuRmhuRmpuLUY1NitGYG9GYG9GYG9GYG9GN0Zgb0ZlbkZobkZqbi1GNTYrRmBvRmBvRmBvRmBvRmBvRmdvRmVuRmhuRmpuLyUmYWxpZ25HUSVheGlzRicvRmZuUSliYXNlbGluZUYnL0ZpblEmcmlnaHRGJy9GW29RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZFLyUtZXF1YWxjb2x1bW5zR0ZFLyUtZGlzcGxheXN0eWxlR0ZFLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZFRkBGQC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg1NjUwMDUzMDJGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1JI21uR0YkNiRRIjFGJ0ZARkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmduLyUrZ3JvdXBhbGlnbkdGZ24vJShyb3dzcGFuR0ZaLyUrY29sdW1uc3BhbkdGWi1GODYoLUZYNiRRIjBGJ0ZARmVuRmhuRmpuRlxvRl5vRmBvRmBvRmBvRmBvRmVuRmhuRmpuLUY1NitGYG8tRjg2KEZXRmVuRmhuRmpuRlxvRl5vRmBvRmBvRmBvRmBvRmVuRmhuRmpuLUY1NitGYG9GYG9GN0Zgb0Zgb0Zgb0ZlbkZobkZqbi1GNTYrRmBvRmBvRmBvRmdvRmBvRmBvRmVuRmhuRmpuLUY1NitGYG9GYG9GYG9GYG9GN0Zgb0ZlbkZobkZqbi1GNTYrRmBvRmBvRmBvRmBvRmBvRmdvRmVuRmhuRmpuLyUmYWxpZ25HUSVheGlzRicvRmZuUSliYXNlbGluZUYnL0ZpblEmcmlnaHRGJy9GW29RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZFLyUtZXF1YWxjb2x1bW5zR0ZFLyUtZGlzcGxheXN0eWxlR0ZFLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZFRkBGQC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg1NjUwMDUzMDJGJw==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Realization</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3040" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">P0 := LinearAlgebra:-DiagonalMatrix([I, 1, I, 1, I, 1]);
[seq(evalDG(add(P0[i, j] * e||i, i=1..6)), j=1..6)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSJJRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFEiMEYnRjlGXm9GYW9GY29GZW9GaG9Gam9Gam9Gam9Gam9GXm9GYW9GY28tRmVuNitGam8tRmhuNigtRltvNiRGZ29GOUZeb0Zhb0Zjb0Zlb0Zob0Zqb0Zqb0Zqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0ZnbkZqb0Zqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0ZhcEZqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0Zqb0ZnbkZqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0Zqb0Zqb0ZhcEZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAwNTQyMkYnRmhzRlt0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSJJRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFEiMEYnRjlGXm9GYW9GY29GZW9GaG9Gam9Gam9Gam9Gam9GXm9GYW9GY28tRmVuNitGam8tRmhuNigtRltvNiRGZ29GOUZeb0Zhb0Zjb0Zlb0Zob0Zqb0Zqb0Zqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0ZnbkZqb0Zqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0ZhcEZqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0Zqb0ZnbkZqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0Zqb0Zqb0ZhcEZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAwNTQyMkYnRmhzRlt0Rjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRiw2JC1GUDYlUSNlMkYnRlNGVkY0RlgtRiw2JkYwRjctRlA2JVEjZTNGJ0ZTRlZGNEZYLUYsNiQtRlA2JVEjZTRGJ0ZTRlZGNEZYLUYsNiZGMEY3LUZQNiVRI2U1RidGU0ZWRjRGWC1GLDYkLUZQNiVRI2U2RidGU0ZWRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIl4jRjAtRiQ2IzckRig3IzckNyMiIiNGMC1GJDYjNyRGKDcjNyQ3IyIiJEYxLUYkNiM3JEYoNyM3JDcjIiIlRjAtRiQ2IzckRig3IzckNyMiIiZGMS1GJDYjNyRGKDcjNyQ3IyIiJ0Yw</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3039" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">P1 := (1/2) * Matrix([[0, 1, 0, -1, 0, 0], [-1, 0, 0, 0, 1, 0], [0, 0, 1, 0, 0, 0], [1, 0, 0, 0, 1, 0], [0, 1, 0, 1, 0, 0], [0, 0, 0, 0, 0, 1]]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GW282JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmhvRmduLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVxRlxwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GXm9GYW9GY28tRmVuNitGXXFGZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGam9GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25Gam9GZ25Gam9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmhwL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zicy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZddC8lJmZyYW1lR0ZddC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanNGZ3FGanFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHUvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAwNjE0MkYnRmdxRmpxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GW282JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmhvRmduLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVxRlxwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GXm9GYW9GY28tRmVuNitGXXFGZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25Gam9GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGam9GZ25GZ25GZ25Gam9GZ25GXm9GYW9GY28tRmVuNitGZ25Gam9GZ25Gam9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ25Gam9GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmhwL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zicy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZddC8lJmZyYW1lR0ZddC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanNGZ3FGanFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHUvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODU2NTAwNjE0MkYnRmdxRmpxRjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3038" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Change basis to realize the fixed-point subalgebra as so13
ChangeFrame(D6lambda):
P0.P1;
preFrame := [seq(evalDG(add(%[i, j] * e||i, i=1..6)), j=1..6)]:


#To impose the condition lambda = -1, we construct the Lie algebra in an alternative way
Matrix(6, (i, j) -&gt; map(factor, eval(GetComponents(LieBracket(preFrame[i], preFrame[j]), preFrame), lambda = -1))):
[seq(seq([r||i, r||j] = add(%[i, j][k] * r||k, k=1..6), j=(i + 1)..6), i=1..6)], [seq(r||i, i=1..6)]:
so13Data := LieAlgebraData(%, so13);


DGsetup(so13Data, [Ac, Bc, Cc, DAc, DBc, DCc], [theta]);
MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNigtSSZtZnJhY0dGJDYoLUY7NiRGSkY+LUY7NiRRIjJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGSi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znbi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+LyUmZmVuY2VHRlxvLyUqc2VwYXJhdG9yR0Zcby8lKXN0cmV0Y2h5R0Zcby8lKnN5bW1ldHJpY0dGXG8vJShsYXJnZW9wR0Zcby8lLm1vdmFibGVsaW1pdHNHRlxvLyUnYWNjZW50R0Zcby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmFwLUYvNiQtRjs2JFEiSUYnRj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGXG9GPkZBRkRGRkZIRktGNy1GODYoLUYvNictRl5vNi1RKiZ1bWludXMwO0YnRj5GYW9GY29GZW9GZ29GaW9GW3BGXXAvRmBwUSwwLjIyMjIyMjJlbUYnL0ZjcEZmcUZPRmlwRlxxRj5GQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYrLUY4NigtRi82J0ZicUZRRmlwRlxxRj5GQUZERkZGSEZLRjdGN0Y3LUY4NihGUUZBRkRGRkZIRktGN0ZBRkRGRi1GNTYrRjdGN0ZNRjdGN0Y3RkFGREZGLUY1NitGXnJGN0Y3RjdGXnJGN0ZBRkRGRi1GNTYrRjdGTUY3Rk1GN0Y3RkFGREZGLUY1NitGN0Y3RjdGN0Y3Rl5yRkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGZ24vRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZXMvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYHQvJSZmcmFtZUdGYHQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Zcby8lLWVxdWFsY29sdW1uc0dGXG8vJS1kaXNwbGF5c3R5bGVHRlxvLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl10RmlwRlxxRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmN1LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg1NjUwMDYyNjJGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNigtSSZtZnJhY0dGJDYoLUY7NiRGSkY+LUY7NiRRIjJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGSi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znbi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+LyUmZmVuY2VHRlxvLyUqc2VwYXJhdG9yR0Zcby8lKXN0cmV0Y2h5R0Zcby8lKnN5bW1ldHJpY0dGXG8vJShsYXJnZW9wR0Zcby8lLm1vdmFibGVsaW1pdHNHRlxvLyUnYWNjZW50R0Zcby8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmFwLUYvNiQtRjs2JFEiSUYnRj5GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGXG9GPkZBRkRGRkZIRktGNy1GODYoLUYvNictRl5vNi1RKiZ1bWludXMwO0YnRj5GYW9GY29GZW9GZ29GaW9GW3BGXXAvRmBwUSwwLjIyMjIyMjJlbUYnL0ZjcEZmcUZPRmlwRlxxRj5GQUZERkZGSEZLRjdGN0ZBRkRGRi1GNTYrLUY4NigtRi82J0ZicUZRRmlwRlxxRj5GQUZERkZGSEZLRjdGN0Y3LUY4NihGUUZBRkRGRkZIRktGN0ZBRkRGRi1GNTYrRjdGN0ZNRjdGN0Y3RkFGREZGLUY1NitGXnJGN0Y3RjdGXnJGN0ZBRkRGRi1GNTYrRjdGTUY3Rk1GN0Y3RkFGREZGLUY1NitGN0Y3RjdGN0Y3Rl5yRkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVGZ24vRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGZXMvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGYHQvJSZmcmFtZUdGYHQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Zcby8lLWVxdWFsY29sdW1uc0dGXG8vJS1kaXNwbGF5c3R5bGVHRlxvLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRl10RmlwRlxxRj5GPi9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmN1LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg1NjUwMDYyNjJGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpc28xM0RhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjItRiM2Ky1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5LUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tRiM2JC1GLDYlUSNlM0YnRi9GMkY5LUYsNiVRIyx+RidGL0YyRjktRiM2LEZTRmVuRmpuRmBwRmdvRlxwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnFGYm9GZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNEYnRi9GMkY5RmdvRlxwLUkjbW5HRiQ2JFEiMEYnRjlGZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNUYnRi9GMkY5RmdvRlxwLUYjNiQtRiw2JVEjZTZGJ0YvRjJGOUZlcEY5LUYjNixGU0ZlbkZqbkZickZnb0ZccEZqcEZdckZlcEY5LUYjNitGU0Zib0ZqbkZgcEZnb0ZccEZlbkZlcEY5LUYjNixGU0Zib0ZqbkZicUZnb0ZccEZqcEZickZlcEY5LUYjNitGU0Zib0ZqbkZdckZnb0ZccEZncUZlcEY5LUYjNitGU0Zib0ZqbkZickZnb0ZccEZicUZlcEY5LUYjNitGU0ZgcEZqbkZicUZnb0ZccEZdckZlcEY5LUYjNixGU0ZgcEZqbkZdckZnb0ZccEZqcEZicUZlcEY5LUYjNitGU0ZgcEZqbkZickZnb0ZccEZncUZlcEY5LUYjNixGU0ZicUZqbkZdckZnb0ZccEZqcEZgcEZlcEY5LUYjNitGU0ZicUZqbkZickZnb0ZccEZib0ZlcEY5LUYjNitGU0ZdckZqbkZickZnb0ZccEZqcEZlbkY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpc28xM0RhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjEtRiM2Ki1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2Iy1GLDYlUSNlMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiMtRiw2JVEjZTJGJ0YvRjItRjY2LVEiXUYnRjlGVkY+RldGQkZERkZGSEZYL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RJH49fkYnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GIzYjLUYsNiVRI2UzRidGL0YyLUYsNiVRIyx+RidGL0YyLUYjNitGU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xRmJvRmVwLUYjNipGU0ZlbkZqbi1GIzYjLUYsNiVRI2U0RidGL0YyRmdvRlxwLUkjbW5HRiQ2JFEiMEYnRjlGZXAtRiM2KkZTRmVuRmpuLUYjNiMtRiw2JVEjZTVGJ0YvRjJGZ29GXHAtRiM2Iy1GLDYlUSNlNkYnRi9GMkZlcC1GIzYrRlNGZW5Gam5GYnJGZ29GXHBGanBGXXJGZXAtRiM2KkZTRmJvRmpuRmBwRmdvRlxwRmVuRmVwLUYjNitGU0Zib0ZqbkZicUZnb0ZccEZqcEZickZlcC1GIzYqRlNGYm9Gam5GXXJGZ29GXHBGZ3FGZXAtRiM2KkZTRmJvRmpuRmJyRmdvRlxwRmJxRmVwLUYjNipGU0ZgcEZqbkZicUZnb0ZccEZdckZlcC1GIzYrRlNGYHBGam5GXXJGZ29GXHBGanBGYnFGZXAtRiM2KkZTRmBwRmpuRmJyRmdvRlxwRmdxRmVwLUYjNitGU0ZicUZqbkZdckZnb0ZccEZqcEZgcEZlcC1GIzYqRlNGYnFGam5GYnJGZ29GXHBGYm9GZXAtRiM2KkZTRl1yRmpuRmJyRmdvRlxwRmpwRmVu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEyTGllfmFsZ2VicmE6fnNvMTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3043" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(so13);
DGinformation(&quot;FrameBaseVectors&quot;);
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1)[i, j] * %[i], i=1..6)), j=1..6)];

(1 / 2) &amp;mult %[6];
%%[4], %%[5];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSVzbzEzRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiQtSSNtaUdGJDYlUSNBY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkLUYxNiVRI0JjRidGNEY3RjpGPC1GLDYkLUYxNiVRI0NjRidGNEY3RjpGPC1GLDYkLUYxNiVRJERBY0YnRjRGN0Y6RjwtRiw2JC1GMTYlUSREQmNGJ0Y0RjdGOkY8LUYsNiQtRjE2JVEkRENjRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSVzbzEzRyUqcHJvdGVjdGVkRzciNyM3JDcjIiIiRjAtRiQ2IzckRig3IzckNyMiIiNGMC1GJDYjNyRGKDcjNyQ3IyIiJEYwLUYkNiM3JEYoNyM3JDcjIiIlRjAtRiQ2IzckRig3IzckNyMiIiZGMC1GJDYjNyRGKDcjNyQ3IyIiJ0Yw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSNtaUdGJDYlUSNCY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS1GMTYlUSREQWNGJ0Y0RjdGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNidGOi1GMTYlUSNBY0YnRjRGNy1GOzYtUScmcGx1cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUYxNiVRJERCY0YnRjRGN0Y+RlctRiw2Ji1JI21uR0YkNiRRIjJGJ0Y+LUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GZW4vRlNGZm4tRjE2JVEjQ2NGJ0Y0RjdGPkZXLUYsNiZGW29GXm9GYW9GPkZXLUYsNiZGMEZeb0ZURj5GVy1GLDYmRmZvRmpvLUYxNiVRJERDY0YnRjRGN0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSVzbzEzRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIjIiIiNyQ3IyIiJSEiIi1GJDYjNyRGKDckNyQ3I0YxRjU3JDcjIiImRjEtRiQ2IzckRig3IzckNyMiIiRGMC1GJDYjNyRGKDckNyRGO0YxRjwtRiQ2IzckRig3JEYuNyRGM0YxLUYkNiM3JEYoNyM3JDcjIiInRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEkRENjRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnL0YzUSdub3JtYWxGJw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEklc28xM0clKnByb3RlY3RlZEc3IjcjNyQ3IyIiJyIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNBY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RJyZwbHVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZOLUYuNiVRJERCY0YnRjFGNEY7LUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiM2Ji1GLjYlUSNCY0YnRjFGNEY3LUYuNiVRJERBY0YnRjFGNEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/Rjs=">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSVzbzEzRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiRjA3JDcjIiImRjAtRiQ2IzckRig3JDckNyMiIiNGMDckNyMiIiVGMA==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Font encoding="UTF-8">Case \316\266 = -1: Model D.6</Font><Font subscript="true">-1</Font><Font superscript="true">3+</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3055" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">[zeta = -1];
rel3 := update(rel2, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvSSV6ZXRhRzYiISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlxLUZXNiVGam8tRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Zdb0Zgb0Y5Rl1vRmBvRjlGYnAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjlGZ25GYm9GZW8tRiM2J0ZlcS1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjlGXXBGYm9GXW9GYG9GOUZdb0Zgb0Y5RmJwLUYjNigtRlc2JUZmckZecUZib0Zlby1GVzYlRl1zRl1yRmJvRl1vRmBvRjlGYnAtRiM2KC1GLDYlUScmIzk1NTtGJ0ZmbkY5RmVvLUYjNiVGZXFGaW5GOUZdb0Zgb0Y5RmJwLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW9GaW5GXW9GYG9GOUZicC1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GW3RGXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NykvJkkmYWxwaGFHNiI2IyIiIiZJJmRlbHRhR0YmNiMiIiUvJkYlNiMiIiMsJCZGKjYjIiImISIiLyZJJWJldGFHRiZGJywkJkkoZXBzaWxvbkdGJkYrRjUvJkY4Ri8mRjtGMy9JJ2xhbWJkYUdGJkY1LyZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRigvSSV6ZXRhR0YmRjU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3048" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">sigma(1, 6, rel3);
sigma(2, 6, rel3);
[delta[4] = 0, epsilon[5] = 0];
rel4 := update(rel3, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRKCZkZWx0YTtGJy8lJ2l0YWxpY0dGOkYxRi0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YxRjQtRlA2JVEjZTFGJy9GVFEldHJ1ZUYnL0YyUSdpdGFsaWNGJ0Yx">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiIsJComIiIlRi8mSSZkZWx0YUdGJDYjRjJGL0Yv</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNiYtSSNtbkdGJDYkUSI0RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUS0mdmFyZXBzaWxvbjtGJy8lJ2l0YWxpY0dGNEYvLUZJNiRRIjVGJ0YvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGL0ZMLUZWNiVRI2UyRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRidGLw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiMsJComIiIlIiIiJkkoZXBzaWxvbkdGJDYjIiImRjMhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvJkkmZGVsdGFHNiI2IyIiJSIiIS8mSShlcHNpbG9uR0YmNiMiIiZGKQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkRmRvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXEtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjVGJ0Y5Rl1vRmBvRjlGYm9GXW9GYG9GOUZdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvLUYjNidGXXEtRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GXW9GYG9GOUZdb0Zgb0Y5RmpvLUYjNigtRlc2JUZhckZmcEZib0Zlb0Zob0Zdb0Zgb0Y5RmpvLUYjNigtRiw2JVEnJiM5NTU7RidGZm5GOUZlby1GIzYlRl1xRmluRjlGXW9GYG9GOUZqby1GIzYoLUZXNiUtRiw2JVEnJiM5NDc7RidGZm5GOS1GIzYmLUZqbjYkUSIzRidGOUZdb0Zgb0Y5RmJvRmVvRmluRl1vRmBvRjlGam8tRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmlzRl1vRmBvRjlGam8tRiM2KC1GVzYlRmVxRltzRmJvRmVvRmhvRl1vRmBvRjlGam8tRiM2KC1GVzYlRmhyRmhxRmJvRmVvRmhvRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NysvJkkmYWxwaGFHNiI2IyIiIiIiIS8mRiU2IyIiIywkJkkmZGVsdGFHRiY2IyIiJiEiIi8mSSViZXRhR0YmRicsJCZJKGVwc2lsb25HRiY2IyIiJUYzLyZGNkYsRikvSSdsYW1iZGFHRiZGMy8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYoL0klemV0YUdGJkYzLyZGMEY6RikvJkY5RjFGKQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3050" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">sigma(1, 2, rel4);
[epsilon[4] = -1 / delta[5]];
rel5 := update(rel4, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYsNi5RIihGJy8lJXNpemVHUSI4RidGLy9GM1EldHJ1ZUYnRjUvRjhGTUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRlAtRiM2Ji1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEoJmRlbHRhO0YnLyUnaXRhbGljR0Y0Ri8tSSNtbkdGJDYkUSI1RidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGZG8tRlc2JS1GWjYlUS0mdmFyZXBzaWxvbjtGJ0ZnbkYvLUZqbjYkUSI0RidGL0Zdb0YvLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmpuNiRRIjFGJ0YvRi8tRiw2LlEiKUYnRklGL0ZMRjVGTkY5RjtGPUY/Rk9GUUZgby1GWjYlUSNlM0YnL0ZobkZNL0YwUSdpdGFsaWNGJ0Yv">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkpRDZsYW1iZGFHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiQsJiomJkkmZGVsdGFHRiQ2IyIiJiIiIiZJKGVwc2lsb25HRiQ2IyIiJUY2ISIiRjZGOw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0OTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSI0RidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmJvLUkmbWZyYWNHRiQ2KC1GQDYkUSIxRidGOi1GLDYmLUYxNiUtRjQ2JVEnJiM5NDg7RidGN0Y6LUYsNiYtRkA2JFEiNUYnRjpGQ0ZGRjpGSEZDRkZGOi8lLmxpbmV0aGlja25lc3NHRmlvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpwLyUpYmV2ZWxsZWRHRjlGQ0ZGRjpGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyMvJkkoZXBzaWxvbkc2IjYjIiIlLCQqJCZJJmRlbHRhRzYiNiMiIiYhIiIhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkRmRvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXEtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjVGJ0Y5Rl1vRmBvRjlGYm9GXW9GYG9GOUZdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvLUkmbWZyYWNHRiQ2KEZpbi1GIzYmRmNxRl1vRmBvRjkvJS5saW5ldGhpY2tuZXNzR0Zcby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zdcy8lKWJldmVsbGVkR0Y9Rl1vRmBvRjlGam8tRiM2KC1GVzYlRmFyRmZwRmJvRmVvRmhvRl1vRmBvRjlGam8tRiM2KC1GLDYlUScmIzk1NTtGJ0ZmbkY5RmVvLUYjNiVGXXFGaW5GOUZdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW9GaW5GXW9GYG9GOUZqby1GIzYoLUYsNiVRJyYjOTUwO0YnRmZuRjlGZW9GW3RGXW9GYG9GOUZqby1GIzYoLUZXNiVGZXEtRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zlb0Zob0Zdb0Zgb0Y5RmpvLUYjNigtRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5RmhxRmJvRmVvRmhvRl1vRmBvRjlGam8tRiM2KC1GVzYlRlt2RmJ1RmJvRmVvLUYjNidGXXFGZHJGXW9GYG9GOUZdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NywvJkkmYWxwaGFHNiI2IyIiIiIiIS8mRiU2IyIiIywkJkkmZGVsdGFHRiY2IyIiJiEiIi8mSSViZXRhR0YmRicqJEYvRjMvJkY2RixGKS9JJ2xhbWJkYUdGJkYzLyZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRigvSSV6ZXRhR0YmRjMvJkYwNiMiIiVGKS8mSShlcHNpbG9uR0YmRjFGKS8mRkpGRiwkRjdGMw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3046" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#All of the coefficients sigma_{ij} vanish and A defines an automorphism
seq(seq(sigma(i, j, rel5), j=(i+1)..6), i=1..6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NjEtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIUYjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3047" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#General admissible automorphism of D6-lambda in this branch
A5 := eval(A, rel5);

#Impose the condition that A is an anti-involution
A5.map(conjugate, A5) - LinearAlgebra:-IdentityMatrix(6):

#The condition is equivalent to Re(delta[5]) = 0
%[1, 1];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSZtb3ZlckdGJDYlLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDg7RicvJSdpdGFsaWNHRjRGLy1GIzYmLUkjbW5HRiQ2JFEiNUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RJyYjNzczO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZjby9GQFEldHJ1ZUYnRmduRmpuRi8tRiM2JkZORmduRmpuRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5wLyUpYmV2ZWxsZWRHRjQtRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRlo2JEZbcEYvRi8=">LCYqJiZJJmRlbHRhRzYiNiMiIiYhIiItSSpjb25qdWdhdGVHJSpwcm90ZWN0ZWRHNiNGJCIiIkYpRi5GKQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3049" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#By choosing t, we can change the phase of delta[4] arbitrarily, so all anti-involutions in this branch are equivalent
T5 := eval(A5, delta[5] = t);
T5.A5.map(conjugate, LinearAlgebra:-MatrixInverse(T5));

#Representative involution
eval(A5, delta[5] = I);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GIzYmLUYsNiVRInRGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lLmxpbmV0aGlja25lc3NHRmdvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj1GXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnJGY3BGZnBGaXBGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbi1GaG42KEZfcEZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbi1GaG42KC1GIzYnRmpxRlxwRmZwRmlwRjlGXm9GYW9GY29GZW9GaG9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ24tRmhuNihGY3BGXm9GYW9GY29GZW9GaG9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ24tRmhuNigtRiM2JUZqcUZfcEY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib0ZfcS9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3UvJSZmcmFtZUdGW3UvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmh0RmZwRmlwRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl52LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg2MDY0MDY5NTBGJ0ZmcEZpcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GIzYmLUYsNiVRInRGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lLmxpbmV0aGlja25lc3NHRmdvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj1GXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNistRmhuNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnJGY3BGZnBGaXBGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbi1GaG42KEZfcEZeb0Zhb0Zjb0Zlb0Zob0ZnbkZnbkZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZnbkZnbkZnbi1GaG42KC1GIzYnRmpxRlxwRmZwRmlwRjlGXm9GYW9GY29GZW9GaG9GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ24tRmhuNihGY3BGXm9GYW9GY29GZW9GaG9GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GZ25GZ25GZ24tRmhuNigtRiM2JUZqcUZfcEY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib0ZfcS9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3UvJSZmcmFtZUdGW3UvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmh0RmZwRmlwRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl52LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg2MDY0MDY5NTBGJ0ZmcEZpcEY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUY7NiRRIklGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZXRj5GQUZERkZGSEZLRjdGN0Y3RjdGQUZERkYtRjU2K0ZNRjdGN0Y3RjdGN0ZBRkRGRi1GNTYrRjdGNy1GODYoLUY7NiRGSkY+RkFGREZGRkhGS0Y3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjctRjg2KEZjb0ZBRkRGRkZIRktGN0ZBRkRGRi1GNTYrRjdGN0Y3RmVwRjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjdGNy1GODYoLUYvNiVGUUZhcEY+RkFGREZGRkhGS0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zdci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zoci8lJmZyYW1lR0Zoci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlcvJS1lcXVhbGNvbHVtbnNHRlcvJS1kaXNwbGF5c3R5bGVHRlcvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZXJGZm9GaW9GPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW3QvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODYwNjQwMjAxNEYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGSi1GODYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZXLyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmBvLUY7NiRRIklGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZXRj5GQUZERkZGSEZLRjdGN0Y3RjdGQUZERkYtRjU2K0ZNRjdGN0Y3RjdGN0ZBRkRGRi1GNTYrRjdGNy1GODYoLUY7NiRGSkY+RkFGREZGRkhGS0Y3RjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjctRjg2KEZjb0ZBRkRGRkZIRktGN0ZBRkRGRi1GNTYrRjdGN0Y3RmVwRjdGN0ZBRkRGRi1GNTYrRjdGN0Y3RjdGNy1GODYoLUYvNiVGUUZhcEY+RkFGREZGRkhGS0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSdjZW50ZXJGJy9GR1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zdci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zoci8lJmZyYW1lR0Zoci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRlcvJS1lcXVhbGNvbHVtbnNHRlcvJS1kaXNwbGF5c3R5bGVHRlcvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZXJGZm9GaW9GPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW3QvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODYwNjQwMjAxNEYn</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Realization</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L3054" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">P0 := Matrix([[1, I, 0, 0, 0, 0], [-I, -1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, I, 0], [0, 0, 0, I, 1, 0], [0, 0, 0, 0, 0, I]]);

#Real basis for the fixed-point subalgebra of the anti-involution
[seq(evalDG(add(P0[i, j] * e||i, i=1..6)), j=1..6)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIklGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUZbbzYkUSIwRidGOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZeb0Zhb0Zjby1GZW42Ky1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUYjNiVGaXBGam5GOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZecEZeb0Zhb0Zjby1GZW42K0ZecEZecEZnbkZecEZecEZecEZeb0Zhb0Zjby1GZW42K0ZecEZecEZecEZnbkZpb0ZecEZeb0Zhb0Zjby1GZW42K0ZecEZecEZecEZpb0ZnbkZecEZeb0Zhb0Zjby1GZW42K0ZecEZecEZecEZecEZecEZpb0Zeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zdcy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zocy8lJmZyYW1lR0Zocy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZXNGX3FGYnFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW3UvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODYwNjQwMjEzNEYnRl9xRmJxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIklGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUZbbzYkUSIwRidGOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZeb0Zhb0Zjby1GZW42Ky1GaG42KC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUYjNiVGaXBGam5GOUZeb0Zhb0Zjb0Zlb0Znb0ZecEZecEZecEZecEZeb0Zhb0Zjby1GZW42K0ZecEZecEZnbkZecEZecEZecEZeb0Zhb0Zjby1GZW42K0ZecEZecEZecEZnbkZpb0ZecEZeb0Zhb0Zjby1GZW42K0ZecEZecEZecEZpb0ZnbkZecEZeb0Zhb0Zjby1GZW42K0ZecEZecEZecEZecEZecEZpb0Zeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zdcy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zocy8lJmZyYW1lR0Zocy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZXNGX3FGYnFGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW3UvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODYwNjQwMjEzNEYnRl9xRmJxRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNigtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zmbi1GMTYlUSNlMkYnRjRGN0Y+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GZW4vRlNRLDAuMzMzMzMzM2VtRictRiw2KEZURlhGMEY6RmhuRj5GW28tRiw2JC1GMTYlUSNlM0YnRjRGN0Y+RltvLUYsNigtRjE2JVEjZTRGJ0Y0RjctRjs2LVEnJnBsdXM7RidGPkZARkNGRUZHRklGS0ZNRk9GUkZURlgtRjE2JVEjZTVGJ0Y0RjdGPkZbby1GLDYoRlRGWEZqb0ZdcEZgcEY+RltvLUYsNiZGVEZYLUYxNiVRI2U2RidGNEY3Rj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSlENmxhbWJkYUclKnByb3RlY3RlZEc3IjckNyQ3IyIiIkYwNyQ3IyIiIywkXiNGMCEiIi1GJDYjNyRGKDckNyRGL0Y1NyRGMkY2LUYkNiM3JEYoNyM3JDcjIiIkRjAtRiQ2IzckRig3JDckNyMiIiVGMDckNyMiIiZGNS1GJDYjNyRGKDckNyRGSUY1NyRGTEYwLUYkNiM3JEYoNyM3JDcjIiInRjU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3058" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">P1 := 1 / (2 * sqrt(2)) * Matrix([
    [     0 , -1, 0,       0 , 1, 0],
    [1,       0 , 0, -1,      0 , 0],
    [     0 ,       0 , 0,       0 ,      0 , sqrt(2)],
    [1,       0 , 0,  1,      0 , 0],
    [     0 ,  1, 0,       0 , 1, 0],
    [     0 ,       0 , sqrt(2),       0 ,      0 , 0]
]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3052" drawlabel="true">
<Input>
<Text-field prompt="D6lambda &gt; " style="Maple Input" layout="Normal">#Change basis to realize the fixed-point subalgebra as so13
ChangeFrame(D6lambda):
P0.P1;
preFrame := [seq(evalDG(add(%[i, j] * e||i, i=1..6)), j=1..6)]:

#To impose the condition lambda = -1, we construct the Lie algebra in an alternative way
Matrix(6, (i, j) -&gt; map(factor, eval(GetComponents(LieBracket(preFrame[i], preFrame[j]), preFrame), lambda = -1))):
[seq(seq([r||i, r||j] = add(%[i, j][k] * r||k, k=1..6), j=(i + 1)..6), i=1..6)], [seq(r||i, i=1..6)]:
so13bData := LieAlgebraData(%, so13b);


DGsetup(so13bData, [Ad, Bd, Cd, DAd, DBd, DCd], [theta]);
MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqc28xM2JEYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNistRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiQtRiw2JVEjZTNGJ0YvRjJGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNixGU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xRmJvRmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTRGJ0YvRjJGOUZnb0ZccC1JI21uR0YkNiRRIjBGJ0Y5RmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccC1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZXBGOS1GIzYsRlNGZW5Gam5GYnJGZ29GXHBGanBGXXJGZXBGOS1GIzYrRlNGYm9Gam5GYHBGZ29GXHBGZW5GZXBGOS1GIzYsRlNGYm9Gam5GYnFGZ29GXHBGanBGYnJGZXBGOS1GIzYrRlNGYm9Gam5GXXJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYm9Gam5GYnJGZ29GXHBGYnFGZXBGOS1GIzYrRlNGYHBGam5GYnFGZ29GXHBGXXJGZXBGOS1GIzYsRlNGYHBGam5GXXJGZ29GXHBGanBGYnFGZXBGOS1GIzYrRlNGYHBGam5GYnJGZ29GXHBGZ3FGZXBGOS1GIzYsRlNGYnFGam5GXXJGZ29GXHBGanBGYHBGZXBGOS1GIzYrRlNGYnFGam5GYnJGZ29GXHBGYm9GZXBGOS1GIzYrRlNGXXJGam5GYnJGZ29GXHBGanBGZW5GOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEqc28xM2JEYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYxLUYjNiotRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiMtRiw2JVEjZTFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYjLUYsNiVRI2UyRidGL0YyLUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tRiM2Iy1GLDYlUSNlM0YnRi9GMi1GLDYlUSMsfkYnRi9GMi1GIzYrRlNGZW5Gam5GYHBGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecUZib0ZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNEYnRi9GMkZnb0ZccC1JI21uR0YkNiRRIjBGJ0Y5RmVwLUYjNipGU0ZlbkZqbi1GIzYjLUYsNiVRI2U1RidGL0YyRmdvRlxwLUYjNiMtRiw2JVEjZTZGJ0YvRjJGZXAtRiM2K0ZTRmVuRmpuRmJyRmdvRlxwRmpwRl1yRmVwLUYjNipGU0Zib0ZqbkZgcEZnb0ZccEZlbkZlcC1GIzYrRlNGYm9Gam5GYnFGZ29GXHBGanBGYnJGZXAtRiM2KkZTRmJvRmpuRl1yRmdvRlxwRmdxRmVwLUYjNipGU0Zib0ZqbkZickZnb0ZccEZicUZlcC1GIzYqRlNGYHBGam5GYnFGZ29GXHBGXXJGZXAtRiM2K0ZTRmBwRmpuRl1yRmdvRlxwRmpwRmJxRmVwLUYjNipGU0ZgcEZqbkZickZnb0ZccEZncUZlcC1GIzYrRlNGYnFGam5GXXJGZ29GXHBGanBGYHBGZXAtRiM2KkZTRmJxRmpuRmJyRmdvRlxwRmJvRmVwLUYjNipGU0ZdckZqbkZickZnb0ZccEZqcEZlbg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEzTGllfmFsZ2VicmE6fnNvMTNiRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L3066" drawlabel="true">
<Input>
<Text-field prompt="so13b &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(so13b);
DGinformation(&quot;FrameBaseVectors&quot;);
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1)[i, j] * %[i], i=1..6)), j=1..6)];

(1 / 2) &amp;mult %[6];
(1 / sqrt(2)) &amp;mult %%[4], (1 / sqrt(2)) &amp;mult %%[5];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSZzbzEzYkclKnByb3RlY3RlZEc=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiQtSSNtaUdGJDYlUSNBZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkLUYxNiVRI0JkRidGNEY3RjpGPC1GLDYkLUYxNiVRI0NkRidGNEY3RjpGPC1GLDYkLUYxNiVRJERBZEYnRjRGN0Y6RjwtRiw2JC1GMTYlUSREQmRGJ0Y0RjdGOkY8LUYsNiQtRjE2JVEkRENkRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSZzbzEzYkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIkYwLUYkNiM3JEYoNyM3JDcjIiIjRjAtRiQ2IzckRig3IzckNyMiIiRGMC1GJDYjNyRGKDcjNyQ3IyIiJUYwLUYkNiM3JEYoNyM3JDcjIiImRjAtRiQ2IzckRig3IzckNyMiIidGMA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNistSSNtb0dGJDYtUSgmbWludXM7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkgtSSZtc3FydEdGJDYjLUkjbW5HRiQ2JFEiMkYnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZWLUkjbWlHRiQ2JVEjQmRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjE2LVEnJnBsdXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSUZLRlItRlk2JVEkREJkRidGZm5GaW5GNC1GMTYtUSIsRidGNEY3L0Y7RmhuRjxGPkZARkJGREZVL0ZKUSwwLjMzMzMzMzNlbUYnLUYsNipGS0ZSLUZZNiVRI0FkRidGZm5GaW5GMEZLRlItRlk2JVEkREFkRidGZm5GaW5GNEZhby1GLDYmRk5GUi1GWTYlUSREQ2RGJ0ZmbkZpbkY0RmFvLUYsNipGS0ZSRmlvRltvRktGUkZccEY0RmFvLUYsNipGS0ZSRlhGW29GS0ZSRl5vRjRGYW8tRiw2JkZORlItRlk2JVEjQ2RGJ0ZmbkZpbkY0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSZzbzEzYkclKnByb3RlY3RlZEc3IjckNyQ3IyIiIywkKiQpRjAjIiIiRjBGNSEiIjckNyMiIiZGMi1GJDYjNyRGKDckNyQ3I0Y1RjI3JDcjIiIlRjEtRiQ2IzckRig3IzckNyMiIidGMC1GJDYjNyRGKDckRj43JEZBRjItRiQ2IzckRig3JDckRi9GMkY3LUYkNiM3JEYoNyM3JDcjIiIkRjA=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjQ2RGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRidGLw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkmc28xM2JHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiQhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNBZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RJyZwbHVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZOLUYuNiVRJERBZEYnRjFGNEY7LUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkovRk1RJjAuMGVtRicvRlBRLDAuMzMzMzMzM2VtRictRiM2Ji1GLjYlUSNCZEYnRjFGNEY3LUYuNiVRJERCZEYnRjFGNEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/Rjs=">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSZzbzEzYkclKnByb3RlY3RlZEc3IjckNyQ3IyIiIkYwNyQ3IyIiJUYwLUYkNiM3JEYoNyQ3JDcjIiIjRjA3JDcjIiImRjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3070" drawlabel="true">
<Input>
<Text-field prompt="so13b &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
</Section>
</Section>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L3065" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnL0YzUSdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/model-D6-star.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true"><Zoom percentage="125"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart;
with(DifferentialGeometry): with(LieAlgebras): with(Tensor):
alias(gamma=`&amp;gamma;`):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2667" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sl2CC3data := LieAlgebraData([[x, y] = h, [x, h] = -2 * x, [y, h] = 2 * y, [x, w2] = -w3, [x, w3] = 2 * w1, [y, w1] = w3, [y, w3] = -2 * w2, [h, w1] = 2 * w1, [h, w2] = -2 * w2], [x, y, h, w1, w2, w3], sl2CC3);
DGsetup(sl2CC3data, [X, Y, H, W1, W2, W3], [theta]);

MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVErc2wyQ0MzZGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Mi1GIzYrLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYkLUYsNiVRI2UxRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiXUYnRjlGVkY+RldGQkZERkZGSEZYL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RJH49fkYnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GIzYkLUYsNiVRI2UzRidGL0YyRjktRiw2JVEjLH5GJ0YvRjJGOS1GIzYuRlNGZW5Gam5GYHBGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXm9GX3BGZW5GZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNEYnRi9GMkY5RmdvRlxwLUZhcTYkUSIwRidGOUZlcEY5LUYjNixGU0ZlbkZqbi1GIzYkLUYsNiVRI2U1RidGL0YyRjlGZ29GXHBGanAtRiM2JC1GLDYlUSNlNkYnRi9GMkY5RmVwRjktRiM2LUZTRmVuRmpuRmhyRmdvRlxwRmBxRmRxRmlxRmVwRjktRiM2LUZTRmJvRmpuRmBwRmdvRlxwRmBxRmRxRmJvRmVwRjktRiM2K0ZTRmJvRmpuRmlxRmdvRlxwRmhyRmVwRjktRiM2K0ZTRmJvRmpuRmNyRmdvRlxwRl5yRmVwRjktRiM2LkZTRmJvRmpuRmhyRmdvRlxwRmpwRmBxRmRxRmNyRmVwRjktRiM2LUZTRmBwRmpuRmlxRmdvRlxwRmBxRmRxRmlxRmVwRjktRiM2LkZTRmBwRmpuRmNyRmdvRlxwRmpwRmBxRmRxRmNyRmVwRjktRiM2K0ZTRmBwRmpuRmhyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmlxRmpuRmNyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmlxRmpuRmhyRmdvRlxwRl5yRmVwRjktRiM2KkZTRmNyRmpuRmhyRmdvRlxwRl5yRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVErc2wyQ0MzZGF0YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Mi1GIzYrLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWS1GIzYkLUYsNiVRI2UxRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiXUYnRjlGVkY+RldGQkZERkZGSEZYL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RJH49fkYnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GIzYkLUYsNiVRI2UzRidGL0YyRjktRiw2JVEjLH5GJ0YvRjJGOS1GIzYuRlNGZW5Gam5GYHBGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXm9GX3BGZW5GZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNEYnRi9GMkY5RmdvRlxwLUZhcTYkUSIwRidGOUZlcEY5LUYjNixGU0ZlbkZqbi1GIzYkLUYsNiVRI2U1RidGL0YyRjlGZ29GXHBGanAtRiM2JC1GLDYlUSNlNkYnRi9GMkY5RmVwRjktRiM2LUZTRmVuRmpuRmhyRmdvRlxwRmBxRmRxRmlxRmVwRjktRiM2LUZTRmJvRmpuRmBwRmdvRlxwRmBxRmRxRmJvRmVwRjktRiM2K0ZTRmJvRmpuRmlxRmdvRlxwRmhyRmVwRjktRiM2K0ZTRmJvRmpuRmNyRmdvRlxwRl5yRmVwRjktRiM2LkZTRmJvRmpuRmhyRmdvRlxwRmpwRmBxRmRxRmNyRmVwRjktRiM2LUZTRmBwRmpuRmlxRmdvRlxwRmBxRmRxRmlxRmVwRjktRiM2LkZTRmBwRmpuRmNyRmdvRlxwRmpwRmBxRmRxRmNyRmVwRjktRiM2K0ZTRmBwRmpuRmhyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmlxRmpuRmNyRmdvRlxwRl5yRmVwRjktRiM2K0ZTRmlxRmpuRmhyRmdvRlxwRl5yRmVwRjktRiM2KkZTRmNyRmpuRmhyRmdvRlxwRl5yRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE0TGllfmFsZ2VicmE6fnNsMkNDM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE0TGllfmFsZ2VicmE6fnNsMkNDM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2828" drawlabel="true">
<Input>
<Text-field prompt="sl2CC3 &gt; " style="Maple Input" layout="Normal">  xi  := evalDG(X + Y );
zeta4 := evalDG(H - 2 * W3);
zeta5 := evalDG(X - Y + 2 * W1 - 2 * W2);
zeta3 := evalDG((1 / 8) * (LieBracket(zeta4, zeta5) - 2 * xi));
zeta1 := ( 1 / 2) &amp;mult LieBracket(zeta3, zeta4);
zeta2 := ( 1 / 2) &amp;mult LieBracket(zeta3, zeta5);

#This defines a basis for lambda != 0, 1
DGmap(1, factor, zeta1 &amp;wedge zeta2 &amp;wedge zeta3 &amp;wedge zeta4 &amp;wedge zeta5 &amp;wedge xi);

adaptedBasis := evalDG([seq(zeta||i, i=1..5), xi]);
LieAlgebraData(adaptedBasis, D6star);
DGsetup(%);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NTg7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiM2Ji1GLDYlUSJYRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRjY2LVEnJnBsdXM7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRlktRiw2JVEiWUYnRlFGU0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0YxRjI=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc2wyQ0MzRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiRi83JDcjIiIjRi8=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7NEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GLDYlUSJIRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GWC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXG8tRiw2JVEjVzNGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc2wyQ0MzRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIkIiIiNyQ3IyIiJyEiIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7NUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GLDYlUSJYRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GWC1GLDYlUSJZRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZXRlktSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRI1cxRidGL0YyRlRGam5GXm8tRiw2JVEjVzJGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc2wyQ0MzRyUqcHJvdGVjdGVkRzciNyY3JDcjIiIiRi83JDcjIiIjISIiNyQ3IyIiJUYyNyQ3IyIiJiEiIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYlUSNXMUYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GWC1GLDYlUSNXMkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc2wyQ0MzRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIlIiIiNyQ3IyIiJkYw</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtRiw2JVEjVzFGJ0YvRjItRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GLDYlUSNXMkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc2wyQ0MzRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIlISIiNyQ3IyIiJiIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJiM5NTA7MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2JC1GLDYlUSNXM0YnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknc2wyQ0MzRyUqcHJvdGVjdGVkRzciNyM3JDcjIiInIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUkjbW5HRiQ2JFEiNEYnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZOLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSgmd2VkZ2U7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmduLUZRNiVRIllGJ0ZURldGWS1GUTYlUSJIRidGVEZXRlktRlE2JVEjVzFGJ0ZURldGWS1GUTYlUSNXMkYnRlRGV0ZZLUZRNiVRI1czRidGVEZXRi8=">LUkkX0RHRzYiNiM3JDclUSxtdWx0aXZlY3RvckYkSSdzbDJDQzNHJSpwcm90ZWN0ZWRHIiInNyM3JDcoIiIiIiIjIiIkIiIlIiImRishIiU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtYWRhcHRlZEJhc2lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZaLUYsNiVRI1cxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZZRmVuLUYsNiVRI1cyRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI1czRidGL0YyRjlGX28tRiM2JkZmbkZpbkZcb0Y5Rl9vLUYjNigtRiw2JVEiSEYnRi9GMkZWLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkb0Zpb0Y5Rl9vLUYjNi4tRiw2JVEiWEYnRi9GMkZWLUYsNiVRIllGJ0YvRjJGaW5GY3BGZ3BGZm5GVkZjcEZncEZcb0Y5Rl9vLUYjNiZGXXFGaW5GYHFGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXFGaHFGOQ==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdzbDJDQzNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiUhIiI3JDcjIiImIiIiLUYkNiM3JEYoNyM3JDcjIiInRjUtRiQ2IzckRig3JDckRi9GNUYyLUYkNiM3JEYoNyQ3JDcjIiIkRjU3JEY7ISIjLUYkNiM3JEYoNyY3JDcjRjVGNTckNyMiIiNGMTckRi9GUzckRjNGSi1GJDYjNyRGKDckRk83JEZSRjU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUYjNistSSNtb0dGJDYtUSJbRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSV0cnVlRicvJSpzZXBhcmF0b3JHUSZmYWxzZUYnLyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRkYtRiM2JC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHRjYvRjJRJ2l0YWxpY0YnRjEtRi42LVEiLEYnRjEvRjVGOS9GOEY2L0Y7RjlGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSFEsMC4zMzMzMzMzZW1GJy1GIzYkLUZMNiVRI2UyRidGT0ZRRjEtRi42LVEiXUYnRjFGNEY3RjpGPEY+RkBGQkZEL0ZIUSwwLjExMTExMTFlbUYnLUYuNi1RJH49fkYnRjFGVkY3RlhGPEY+RkBGQkZZL0ZIRlotSSNtbkdGJDYkUSIwRidGMS1GTDYlUSMsfkYnRk9GUUYxLUYjNitGLUZJRlMtRiM2JC1GTDYlUSNlM0YnRk9GUUYxRlxvRmFvRmVvRmlvRjEtRiM2LUYtRklGUy1GIzYkLUZMNiVRI2U0RidGT0ZRRjFGXG9GYW8tRmZvNiRRIjJGJ0YxLUYuNi1RMSZJbnZpc2libGVUaW1lcztGJ0YxRlZGN0ZYRjxGPkZARkJGWUZkb0ZecEZpb0YxLUYjNitGLUZJRlMtRiM2JC1GTDYlUSNlNUYnRk9GUUYxRlxvRmFvRmVvRmlvRjEtRiM2LUYtRklGUy1GIzYkLUZMNiVRI2U2RidGT0ZRRjFGXG9GYW9GanBGXXFGZ25GaW9GMS1GIzYrRi1GZ25GU0ZecEZcb0Zhb0Zlb0Zpb0YxLUYjNitGLUZnbkZTRmVwRlxvRmFvRmVvRmlvRjEtRiM2LkYtRmduRlNGYnFGXG9GYW8tRi42LVEoJm1pbnVzO0YnRjFGVkY3RlhGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZockZqcEZdcUZecEZpb0YxLUYjNi1GLUZnbkZTRmlxRlxvRmFvRmpwRl1xRklGaW9GMS1GIzYtRi1GXnBGU0ZlcEZcb0Zhb0ZqcEZdcUZJRmlvRjEtRiM2LUYtRl5wRlNGYnFGXG9GYW9GanBGXXFGZ25GaW9GMS1GIzYrRi1GXnBGU0ZpcUZcb0Zhb0Zlb0Zpb0YxLUYjNjFGLUZlcEZTRmJxRlxvRmFvLUZmbzYkUSI4RidGMUZdcUZecC1GLjYtUScmcGx1cztGJ0YxRlZGN0ZYRjxGPkZARkJGZ3JGaXJGanBGXXFGaXFGaW9GMS1GIzYtRi1GZXBGU0ZpcUZcb0Zhb0ZqcEZdcUZicUZpb0YxLUYjNixGLUZicUZTRmlxRlxvRmFvRmpwRl1xRmVwRjFGMQ==">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJJ0Q2c3RhckdGJDckIiInPUYkSSZmYWxzZUclKnByb3RlY3RlZEdFXFtsITcsNyQ3JSIiIiIiJSIiJCIiIzckNyVGM0YrRjZGNjckNyVGNiIiJkY1ISIjNyQ3JUY2RitGM0Y2NyQ3JUY1RjRGM0Y2NyQ3JUY1RjtGNkY2NyQ3JUY0RjtGNSIiKTckNyVGNEY7RitGNjckNyVGNEYrRjtGNjckNyVGO0YrRjRGNg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STRMaWV+YWxnZWJyYTp+RDZzdGFyRzYi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2833" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">#Adaptation of adaptedBasis
      k := [e6];
      d := [e4, e5, e6];
     dd := CanonicalBasis(BracketOfSubspaces(d, d)):
dplusdd := CanonicalBasis(DGbasis(map(op, [dd, d])));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEia0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRllGZm5GOQ==">NyMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiciIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzYkLUYsNiVRI2U0RidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U1RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRjk=">NyUtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiUiIiItRiQ2IzckRig3IzckNyMiIiZGMS1GJDYjNyRGKDcjNyQ3IyIiJ0Yx</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZHBsdXNkZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1GIzYkLUYsNiVRI2UzRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U0RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U1RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRjk=">NyYtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiQiIiItRiQ2IzckRig3IzckNyMiIiVGMS1GJDYjNyRGKDcjNyQ3IyIiJkYxLUYkNiM3JEYoNyM3JDcjIiInRjE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2832" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">#Some subspaces that must be preserved by anti-involutions

 e := CanonicalBasis(BracketOfSubspaces(k,  d));
 f := IntersectSubspaces([Radical(), dplusdd]);
      CanonicalBasis(BracketOfSubspaces(e, f));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GIzYkLUYsNiVRI2U0RidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U1RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRjk=">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiUiIiItRiQ2IzckRig3IzckNyMiIiZGMQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GIzYkLUYsNiVRI2UzRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRllGZm5GOQ==">NyMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiQiIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiQtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkLUYxNiVRI2UyRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiJGMC1GJDYjNyRGKDcjNyQ3IyIiI0Yw</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Classification of involutions up to equivalence</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2837" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">#Since the basis {e_i} is adapted, any involution has the following form:
A := Matrix([[alpha[1], beta[1], 0, 0, 0, 0], [alpha[2], beta[2], 0, 0, 0, 0], [alpha[3], beta[3], gamma[3], 0, 0, 0], [alpha[4], beta[4], gamma[4], delta[4], epsilon[4], 0], [alpha[5], beta[5], gamma[5], delta[5], epsilon[5], 0], [alpha[6], beta[6], gamma[6], delta[6], epsilon[6], zeta]]):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2835" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">#Automorphisms preserve span{e4, e5}
for j from 4 to 5 do
    A[6, j] := 0;
od:

#Automorphisms preserve span{e3}
for i from 4 to 6 do
    A[i, 3] := 0;
od:

#Automorphisms preserve span{e1, e2}
for i from 3 to 6 do
    for j from 1 to 2 do
        A[i, j] := 0;

    od:
od:

#Any involution has the following block diagonal form
A;

LinearAlgebra:-Determinant(A);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLzYmLUkjbW5HRiQ2JFEiMUYnRkQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkNGRC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZXLyUrZ3JvdXBhbGlnbkdGVy8lKHJvd3NwYW5HRkwvJStjb2x1bW5zcGFuR0ZMLUY4NigtRjs2JS1GPjYlUScmIzk0NjtGJ0ZBRkRGR0ZSRlVGWEZaRmZuRmhuLUY4NigtRko2JEZURkRGVUZYRlpGZm5GaG5GYW9GYW9GYW9GVUZYRlotRjU2Ky1GODYoLUY7NiVGPS1GLzYmLUZKNiRRIjJGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRl5vRltwRlJGVUZYRlpGZm5GaG5GYW9GYW9GYW9GYW9GVUZYRlotRjU2K0Zhb0Zhby1GODYoLUY7NiUtRj42JVEnJiM5NDc7RidGQUZELUYvNiYtRko2JFEiM0YnRkRGTUZQRkRGUkZVRlhGWkZmbkZobkZhb0Zhb0Zhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JS1GPjYlUScmIzk0ODtGJ0ZBRkQtRi82Ji1GSjYkUSI0RidGREZNRlBGREZSRlVGWEZaRmZuRmhuLUY4NigtRjs2JS1GPjYlUScmIzk0OTtGJ0ZBRkRGW3JGUkZVRlhGWkZmbkZobkZhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JUZocS1GLzYmLUZKNiRRIjVGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRmRyRl1zRlJGVUZYRlpGZm5GaG5GYW9GVUZYRlotRjU2K0Zhb0Zhb0Zhb0Zhb0Zhby1GODYoLUY+NiVRJyYjOTUwO0YnRkFGREZVRlhGWkZmbkZobkZVRlhGWi8lJmFsaWduR1ElYXhpc0YnL0ZWUSliYXNlbGluZUYnL0ZZUSdjZW50ZXJGJy9GZW5RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3UvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnUvJSZmcmFtZUdGZnUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN1Rk1GUEZERkQvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NDU2OTE0ODc4Ric=">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLzYmLUkjbW5HRiQ2JFEiMUYnRkQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkNGRC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZXLyUrZ3JvdXBhbGlnbkdGVy8lKHJvd3NwYW5HRkwvJStjb2x1bW5zcGFuR0ZMLUY4NigtRjs2JS1GPjYlUScmIzk0NjtGJ0ZBRkRGR0ZSRlVGWEZaRmZuRmhuLUY4NigtRko2JEZURkRGVUZYRlpGZm5GaG5GYW9GYW9GYW9GVUZYRlotRjU2Ky1GODYoLUY7NiVGPS1GLzYmLUZKNiRRIjJGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRl5vRltwRlJGVUZYRlpGZm5GaG5GYW9GYW9GYW9GYW9GVUZYRlotRjU2K0Zhb0Zhby1GODYoLUY7NiUtRj42JVEnJiM5NDc7RidGQUZELUYvNiYtRko2JFEiM0YnRkRGTUZQRkRGUkZVRlhGWkZmbkZobkZhb0Zhb0Zhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JS1GPjYlUScmIzk0ODtGJ0ZBRkQtRi82Ji1GSjYkUSI0RidGREZNRlBGREZSRlVGWEZaRmZuRmhuLUY4NigtRjs2JS1GPjYlUScmIzk0OTtGJ0ZBRkRGW3JGUkZVRlhGWkZmbkZobkZhb0ZVRlhGWi1GNTYrRmFvRmFvRmFvLUY4NigtRjs2JUZocS1GLzYmLUZKNiRRIjVGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlRmRyRl1zRlJGVUZYRlpGZm5GaG5GYW9GVUZYRlotRjU2K0Zhb0Zhb0Zhb0Zhb0Zhby1GODYoLUY+NiVRJyYjOTUwO0YnRkFGREZVRlhGWkZmbkZobkZVRlhGWi8lJmFsaWduR1ElYXhpc0YnL0ZWUSliYXNlbGluZUYnL0ZZUSdjZW50ZXJGJy9GZW5RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3UvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnUvJSZmcmFtZUdGZnUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZDLyUtZXF1YWxjb2x1bW5zR0ZDLyUtZGlzcGxheXN0eWxlR0ZDLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN1Rk1GUEZERkQvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NDU2OTE0ODc4Ric=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTQ1O0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiM2Ji1JI21uR0YkNiRRIjFGJ0Y8LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjwvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8LyUmZmVuY2VHRjsvJSpzZXBhcmF0b3JHRjsvJSlzdHJldGNoeUdGOy8lKnN5bW1ldHJpY0dGOy8lKGxhcmdlb3BHRjsvJS5tb3ZhYmxlbGltaXRzR0Y7LyUnYWNjZW50R0Y7LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGW28tRjM2JS1GNjYlUScmIzk0NjtGJ0Y5RjwtRiM2Ji1GQjYkUSIyRidGPEZFRkhGPEZKRjwtRk42LVEoJm1pbnVzO0YnRjxGUUZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GXHAtRiM2Ji1GMzYlRjVGY29GSkZNLUYzNiVGYG9GP0ZKRjxGPEY8Rk0tRjM2JS1GNjYlUScmIzk0NztGJ0Y5RjwtRiM2Ji1GQjYkUSIzRidGPEZFRkhGPEZKRk0tRiw2JC1GIzYmLUYjNiYtRjM2JS1GNjYlUScmIzk0ODtGJ0Y5RjwtRiM2Ji1GQjYkUSI0RidGPEZFRkhGPEZKRk0tRjM2JS1GNjYlUScmIzk0OTtGJ0Y5RjwtRiM2Ji1GQjYkUSI1RidGPEZFRkhGPEZKRjxGaG8tRiM2Ji1GMzYlRmZxRmNyRkpGTS1GMzYlRmByRmlxRkpGPEY8RjxGTS1GNjYlUScmIzk1MDtGJ0Y5RjxGPA==">KiosJiomJkkmYWxwaGFHNiI2IyIiIkYpJkklYmV0YUdGJzYjIiIjRilGKSomJkYmRixGKSZGK0YoRikhIiJGKSZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRiksJiomJkkmZGVsdGFHRic2IyIiJUYpJkkoZXBzaWxvbkdGJzYjIiImRilGKSomJkY6Rj9GKSZGPkY7RilGMUYpSSV6ZXRhR0YnRik=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2838" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">#Arbitrary basis
newBasis := [seq(evalDG(add(A[j, i] * e||j, j=1..6)), i=1..6)];

#Lie bracket structure constants
C := Array(1..6, 1..6, 1..6,
        proc (i, j, k) options operator, arrow;
            Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)
        end proc
      );
{seq(seq(LieBracket(e||i, e||j) &amp;minus add(C[i, j, k] &amp;mult e||k, k=1..6), j = i+1..6), i= 1..6)};

#Impose conditions in rel and computes sigma_{ij}; if A defines an involution the coefficients of the vector must vanish (for all, i, j)
sigma := (i, j, rel) -&gt; map(factor,DGsimplify(eval(LieBracket(newBasis[i], newBasis[j]) &amp;minus add(C[i, j, k] &amp;mult newBasis[k], k=1..6), rel))):

#Impose the conditions on newRel to simplify those in oldRel and then appends newRel to those conditions
update := (oldRel, newRel) -&gt; [op(eval(oldRel, newRel)), op(newRel)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpbmV3QmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSgmYWxwaGE7RicvRjBGPUY5LUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRI2UxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GVzYlRlktRmhuNiRRIjJGJ0Y5RltvRl5vLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZhby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYqLUZXNiUtRiw2JVEnJmJldGE7RidGZm5GOUZnbkZbb0Zeb0Zkb0Znby1GVzYlRl9xRl9wRltvRl5vRmJwRjlGZXAtRiM2Ji1GVzYlLUYsNiVRKCZnYW1tYTtGJ0ZmbkY5LUZobjYkUSIzRidGOUZbb0Zeby1GLDYlUSNlM0YnRi9GMkY5RmVwLUYjNiotRlc2JS1GLDYlUSgmZGVsdGE7RidGZm5GOS1GaG42JFEiNEYnRjlGW29GXm8tRiw2JVEjZTRGJ0YvRjJGZ28tRlc2JUZlci1GaG42JFEiNUYnRjlGW29GXm8tRiw2JVEjZTVGJ0YvRjJGOUZlcC1GIzYqLUZXNiUtRiw2JVEtJnZhcmVwc2lsb247RidGZm5GOUZockZbb0Zeb0Zbc0Znby1GVzYlRmpzRmBzRltvRl5vRmNzRjlGZXAtRiM2Ji1GLDYlUScmIzk1MDtGJ0ZmbkY5Rl5vLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmd0Rmp0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpbmV3QmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSgmYWxwaGE7RicvRjBGPUY5LUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRI2UxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GVzYlRlktRmhuNiRRIjJGJ0Y5RltvRl5vLUYsNiVRI2UyRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZhby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYqLUZXNiUtRiw2JVEnJmJldGE7RidGZm5GOUZnbkZbb0Zeb0Zkb0Znby1GVzYlRl9xRl9wRltvRl5vRmJwRjlGZXAtRiM2Ji1GVzYlLUYsNiVRKCZnYW1tYTtGJ0ZmbkY5LUZobjYkUSIzRidGOUZbb0Zeby1GLDYlUSNlM0YnRi9GMkY5RmVwLUYjNiotRlc2JS1GLDYlUSgmZGVsdGE7RidGZm5GOS1GaG42JFEiNEYnRjlGW29GXm8tRiw2JVEjZTRGJ0YvRjJGZ28tRlc2JUZlci1GaG42JFEiNUYnRjlGW29GXm8tRiw2JVEjZTVGJ0YvRjJGOUZlcC1GIzYqLUZXNiUtRiw2JVEtJnZhcmVwc2lsb247RidGZm5GOUZockZbb0Zeb0Zbc0Znby1GVzYlRmpzRmBzRltvRl5vRmNzRjlGZXAtRiM2Ji1GLDYlUScmIzk1MDtGJ0ZmbkY5Rl5vLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmd0Rmp0Rjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYmLUkkbXRkR0YkNigtRiM2Ji1GLDYlUTV+MS4uNn54fjEuLjZ+eH4xLi42fkYnRi9GMi1GLDYlUSZBcnJheUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZW8vJStncm91cGFsaWduR0Zlby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEsRGF0YX5UeXBlOn5GJ0YvRjItRiw2JVEpYW55dGhpbmdGJ0YvRjJGYG9GOUZjb0Zmb0Zob0Zqb0ZdcEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEqU3RvcmFnZTp+RidGL0YyLUYsNiVRLHJlY3Rhbmd1bGFyRidGL0YyRmBvRjlGY29GZm9GaG9Gam9GXXBGY29GZm9GaG8tRlk2Ji1GZm42KC1GIzYmLUYsNiVRKE9yZGVyOn5GJ0YvRjItRiw2JVEuRm9ydHJhbl9vcmRlckYnRi9GMkZgb0Y5RmNvRmZvRmhvRmpvRl1wRmNvRmZvRmhvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Znb1EnY2VudGVyRicvRmlvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zoc0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUrYWN0aW9udHlwZUdRLWJyb3dzZXJ0YWJsZUYnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ1NjkxMjEwMkYnRmBvLyUpcmVhZG9ubHlHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYmLUkkbXRkR0YkNigtRiM2Ji1GLDYlUTV+MS4uNn54fjEuLjZ+eH4xLi42fkYnRi9GMi1GLDYlUSZBcnJheUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZW8vJStncm91cGFsaWduR0Zlby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEsRGF0YX5UeXBlOn5GJ0YvRjItRiw2JVEpYW55dGhpbmdGJ0YvRjJGYG9GOUZjb0Zmb0Zob0Zqb0ZdcEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEqU3RvcmFnZTp+RidGL0YyLUYsNiVRLHJlY3Rhbmd1bGFyRidGL0YyRmBvRjlGY29GZm9GaG9Gam9GXXBGY29GZm9GaG8tRlk2Ji1GZm42KC1GIzYmLUYsNiVRKE9yZGVyOn5GJ0YvRjItRiw2JVEuRm9ydHJhbl9vcmRlckYnRi9GMkZgb0Y5RmNvRmZvRmhvRmpvRl1wRmNvRmZvRmhvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Znb1EnY2VudGVyRicvRmlvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zoc0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUrYWN0aW9udHlwZUdRLWJyb3dzZXJ0YWJsZUYnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ1NjkxMjEwMkYnRmBvLyUpcmVhZG9ubHlHRj1GOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiIiIiE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEndXBkYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnb2xkUmVsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnbmV3UmVsRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUZSNiYtRiM2KC1GIzYoLUYsNiVRI29wRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GUjYkLUYjNiYtRiM2KC1GLDYlUSVldmFsRidGL0YyRmBwRlFGXm9GYW9GOUZeb0Zhb0Y5RjlGXm9GYW9GOUZZLUYjNihGXXBGYHAtRlI2JC1GIzYmRltvRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zeb0Zhb0Y5Rl5vRmFvRjk=">Zio2JEknb2xkUmVsRzYiSSduZXdSZWxHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJTckLUkjb3BHJSpwcm90ZWN0ZWRHNiMtSSVldmFsR0YtRiMtRiw2I0YmRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2839" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">rel0 := [];


#Since alpha[1], alpha[2] cannot both be zero, gamma = zeta = +1 or -1
sigma(3, 4, rel0);
sigma(3, 5, rel0);

[alpha[1] = gamma[3] *   delta[4],
 alpha[2] = gamma[3] *   delta[5],
  beta[1] = gamma[3] * epsilon[4],
  beta[2] = gamma[3] * epsilon[5]];
rel1 := update(rel0, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRldGWkY5">NyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYjNigtSSNtbkdGJDYkUSIyRidGMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi9GNkY6RjgvRjxGOkY9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlgtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZ2FtbWE7RicvJSdpdGFsaWNHRjpGMi1GTzYkUSIzRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlItRmVuNiUtRmhuNiVRKCZkZWx0YTtGJ0Zbb0YyLUZPNiRRIjRGJ0YyRmBvRjItRiw2LVEoJm1pbnVzO0YnRjJGVUY4RlZGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZfcC1GIzYmRk5GUi1GZW42JS1GaG42JVEoJmFscGhhO0YnRltvRjItRk82JFEiMUYnRjJGYG9GMkYyLUYsNi5RIilGJ0YvRjJGNUY4RjtGPUY/RkFGQ0ZFRkhGUi1GaG42JVEjZTFGJy9GXG9GNy9GM1EnaXRhbGljRictRiw2LVEnJnBsdXM7RidGMkZVRjhGVkY9Rj9GQUZDRl5wRmBwRistRiM2Ji1GIzYoRk5GUkZaRlItRmVuNiVGZW8tRk82JFEiNUYnRjJGYG9GMkZbcC1GIzYmRk5GUi1GZW42JUZlcEZORmBvRjJGMkZbcUZSLUZobjYlUSNlMkYnRmFxRmJxRjI=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknRDZzdGFyRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiLCYqKCIiI0YvJkkmZGVsdGFHRiQ2IyIiJUYvJkkmZ2FtbWFHRio2IyIiJEYvRi8qJkYyRi8mSSZhbHBoYUdGJDYjRi9GLyEiIjckNyNGMiwmKihGMkYvJkY0NiMiIiZGL0Y3Ri9GLyomRjJGLyZGPTYjRjJGL0Y/</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYjNigtSSNtbkdGJDYkUSIyRidGMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi9GNkY6RjgvRjxGOkY9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlgtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZ2FtbWE7RicvJSdpdGFsaWNHRjpGMi1GTzYkUSIzRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlItRmVuNiUtRmhuNiVRLSZ2YXJlcHNpbG9uO0YnRltvRjItRk82JFEiNEYnRjJGYG9GMi1GLDYtUSgmbWludXM7RidGMkZVRjhGVkY9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRl9wLUYjNiZGTkZSLUZlbjYlLUZobjYlUScmYmV0YTtGJ0Zbb0YyLUZPNiRRIjFGJ0YyRmBvRjJGMi1GLDYuUSIpRidGL0YyRjVGOEY7Rj1GP0ZBRkNGRUZIRlItRmhuNiVRI2UxRicvRlxvRjcvRjNRJ2l0YWxpY0YnLUYsNi1RJyZwbHVzO0YnRjJGVUY4RlZGPUY/RkFGQ0ZecEZgcEYrLUYjNiYtRiM2KEZORlJGWkZSLUZlbjYlRmVvLUZPNiRRIjVGJ0YyRmBvRjJGW3AtRiM2JkZORlItRmVuNiVGZXBGTkZgb0YyRjJGW3FGUi1GaG42JVEjZTJGJ0ZhcUZicUYy">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknRDZzdGFyRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiLCYqKCIiI0YvJkkoZXBzaWxvbkdGJDYjIiIlRi8mSSZnYW1tYUdGKjYjIiIkRi9GLyomRjJGLyZJJWJldGFHRiQ2I0YvRi8hIiI3JDcjRjIsJiooRjJGLyZGNDYjIiImRi9GN0YvRi8qJkYyRi8mRj02I0YyRi9GPw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0NTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIxRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiYtRjE2JS1GNDYlUScmIzk0NztGJ0Y3RjotRiw2Ji1GQDYkUSIzRidGOkZDRkZGOkZILUZMNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rk9GUUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29GXHAtRjE2JS1GNDYlUScmIzk0ODtGJ0Y3RjotRiw2Ji1GQDYkUSI0RidGOkZDRkZGOkZIRjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUlEldHJ1ZUYnRlNGVUZXRllGZW5GW3AvRltvUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JUYzLUYsNiYtRkA2JFEiMkYnRjpGQ0ZGRjpGSEZLLUYsNiZGXm9GaG8tRjE2JUZgcC1GLDYmLUZANiRRIjVGJ0Y6RkNGRkY6RkhGOkZDRkZGOkZocC1GLDYoLUYxNiUtRjQ2JVEnJiM5NDY7RidGN0Y6Rj1GSEZLLUYsNiZGXm9GaG8tRjE2JS1GNDYlUScmIzk0OTtGJ0Y3RjpGY3BGSEY6RkNGRkY6RmhwLUYsNigtRjE2JUZlckZjcUZIRkstRiw2JkZeb0Zoby1GMTYlRlxzRlxyRkhGOkZDRkZGOkZDRkZGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyYvJkkmYWxwaGFHNiI2IyIiIiomJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRGKCZJJmRlbHRhR0YmNiMiIiVGKC8mRiU2IyIiIyomRipGKCZGMDYjIiImRigvJkklYmV0YUdGJkYnKiZGKkYoJkkoZXBzaWxvbkdGJkYxRigvJkY9RjUqJkYqRigmRkBGOUYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZocC1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Y5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZncC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUYjNiZGam9GZHAtRlc2JUZccS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRjlGXW9GYG9GOUZkcS1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlby1GIzYmRmpvRmRwLUZXNiUtRiw2JVEnJiM5NDk7RidGZm5GOUZfcUZib0Y5Rl1vRmBvRjlGZHEtRiM2KC1GVzYlRmBzRl5yRmJvRmVvLUYjNiZGam9GZHAtRlc2JUZnc0ZnckZib0Y5Rl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NyYvJkkmYWxwaGFHNiI2IyIiIiomJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRGKCZJJmRlbHRhR0YmNiMiIiVGKC8mRiU2IyIiIyomRipGKCZGMDYjIiImRigvJkklYmV0YUdGJkYnKiZGKkYoJkkoZXBzaWxvbkdGJkYxRigvJkY9RjUqJkYqRigmRkBGOUYo</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2844" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">sigma(1, 6, rel1);
[epsilon[4] = zeta * delta[5], epsilon[5] = zeta * delta[4]];
rel2 := update(rel1, %);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRKCZnYW1tYTtGJy8lJ2l0YWxpY0dGOkYxLUYuNiRRIjNGJ0YxLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRlA2JVEnJiM5NTA7RidGU0YxRjQtRk02JS1GUDYlUSgmZGVsdGE7RidGU0YxLUYuNiRRIjVGJ0YxRlhGMS1GNTYtUSgmbWludXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRltwLUZNNiUtRlA2JVEtJnZhcmVwc2lsb247RidGU0YxLUYuNiRRIjRGJ0YxRlhGMUYxRjFGNC1GUDYlUSNlMUYnL0ZUUSV0cnVlRicvRjJRJ2l0YWxpY0YnLUY1Ni1RJyZwbHVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZqb0ZccC1GIzYoRi1GNEZMRjQtRmZuNiQtRiM2Ji1GIzYmRlxvRjQtRk02JUZhb0ZicEZYRjFGZ28tRk02JUZfcEZkb0ZYRjFGMUYxRjQtRlA2JVEjZTJGJ0ZocEZqcEYx">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknRDZzdGFyRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiLCQqKCIiI0YvJkkmZ2FtbWFHRio2IyIiJEYvLCYqJkklemV0YUdGJEYvJkkmZGVsdGFHRiQ2IyIiJkYvRi8mSShlcHNpbG9uR0YkNiMiIiUhIiJGL0YvNyQ3I0YyLCQqKEYyRi9GM0YvLCYqJkY5Ri8mRjtGQEYvRi8mRj9GPEZCRi9GLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0OTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSI0RidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiYtRjQ2JVEnJiM5NTA7RidGN0Y6LUZMNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rk9GUUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29GZW8tRjE2JS1GNDYlUScmIzk0ODtGJ0Y3RjotRiw2Ji1GQDYkUSI1RidGOkZDRkZGOkZIRjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUlEldHJ1ZUYnRlNGVUZXRllGZW5GZG8vRltvUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JUYzRlxwRkhGSy1GLDYmRl5vRmFvLUYxNiVGaW9GPUZIRjpGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQvJkkoZXBzaWxvbkc2IjYjIiIlKiZJJXpldGFHRiYiIiImSSZkZWx0YUdGJjYjIiImRisvJkYlRi4qJkYqRismRi1GJ0Yr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZocC1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Y5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZncC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUYjNiZGam9GZHAtRlc2JUZccS1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRjlGXW9GYG9GOUZkcS1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlby1GIzYoRmpvRmRwRmVyRmRwLUYsNiVRJyYjOTUwO0YnRmZuRjlGOUZdb0Zgb0Y5RmRxLUYjNigtRlc2JUZgc0ZeckZib0Zlby1GIzYoRmpvRmRwRmpwRmRwRmVzRjlGXW9GYG9GOUZkcS1GIzYoLUZXNiUtRiw2JVEnJiM5NDk7RidGZm5GOUZfcUZib0Zlby1GIzYmRmVzRmRwRmVyRjlGXW9GYG9GOUZkcS1GIzYoLUZXNiVGYnRGZ3JGYm9GZW8tRiM2JkZlc0ZkcEZqcEY5Rl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NygvJkkmYWxwaGFHNiI2IyIiIiomJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRGKCZJJmRlbHRhR0YmNiMiIiVGKC8mRiU2IyIiIyomRipGKCZGMDYjIiImRigvJkklYmV0YUdGJkYnKihGKkYoRjhGKEklemV0YUdGJkYoLyZGPUY1KihGKkYoRi9GKEY/RigvJkkoZXBzaWxvbkdGJkYxKiZGP0YoRjhGKC8mRkVGOSomRj9GKEYvRig=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2860" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">#zeta = +1 or -1
sigma(2, 6, rel2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiwtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRKCZnYW1tYTtGJy8lJ2l0YWxpY0dGOkYxLUYuNiRRIjNGJ0YxLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1GTTYlLUZQNiVRKCZkZWx0YTtGJ0ZTRjEtRi42JFEiNEYnRjFGWEY0LUkobWZlbmNlZEdGJDYkLUYjNiYtRlA2JVEnJiM5NTA7RidGU0YxLUY1Ni1RKCZtaW51cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGaW8tRi42JFEiMUYnRjFGMUYxRjQtRl5vNiQtRiM2JkZiby1GNTYtUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkVGaG9Gam9GW3BGMUYxRjFGNC1GUDYlUSNlMUYnL0ZUUSV0cnVlRicvRjJRJ2l0YWxpY0YnRmJwLUYjNixGLUY0RkxGNC1GTTYlRmduLUYuNiRRIjVGJ0YxRlhGNEZdb0Y0Rl5wRjFGNC1GUDYlUSNlMkYnRmhwRmpwRjE=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknRDZzdGFyRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIiLCQqLCIiI0YvJkkmZ2FtbWFHRio2IyIiJEYvJkkmZGVsdGFHRiQ2IyIiJUYvLCZJJXpldGFHRiRGL0YvISIiRi8sJkY8Ri9GL0YvRi9GLzckNyNGMiwkKixGMkYvRjNGLyZGODYjIiImRi9GO0YvRj5GL0Yv</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2859" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">sigma(4, 5, rel2);
[delta[4] = cosh(tau), delta[5] = sinh(tau)];
rel3 := update(rel2, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYoLUYjNigtSSNtbkdGJDYkRjFGMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi9GNkY6RjgvRjxGOkY9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlctSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSgmZGVsdGE7RicvJSdpdGFsaWNHRjpGMi1GTzYkUSI0RidGMi1GTzYkUSIyRidGMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGZG9GUS1GZ242JVEnJiM5NTA7RidGam5GMkYyLUYsNi1RKCZtaW51cztGJ0YyRlRGOEZVRj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGXnAtRiM2KEZORlEtRlo2J0Zmbi1GTzYkUSI1RidGMkZfb0Zib0Zlb0ZRRmdvRjJGam8tRiM2JkZORlEtSSVtc3ViR0YkNiUtRmduNiVRKCZnYW1tYTtGJ0ZqbkYyLUZPNiRRIjNGJ0YyRmVvRjJGMi1GLDYuUSIpRidGL0YyRjVGOEY7Rj1GP0ZBRkNGRUZIRlEtRmduNiVRI2UzRicvRltvRjcvRjNRJ2l0YWxpY0YnLUYsNi1RJyZwbHVzO0YnRjJGVEY4RlVGPUY/RkFGQ0ZdcEZfcC1GIzYoRl9vRlFGZ29GUS1JKG1mZW5jZWRHRiQ2JC1GIzYoRllGam9GYnBGam8tRk82JFEiMUYnRjJGMkYyRjJGUS1GZ242JVEjZTZGJ0ZocUZpcUYy">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknRDZzdGFyRyUqcHJvdGVjdGVkRzciNyQ3JDcjIiIkLCgqKCIiKSIiIkklemV0YUdGJEYzKSZJJmRlbHRhR0YkNiMiIiUiIiNGM0YzKihGMkYzRjRGMykmRjc2IyIiJkY6RjMhIiIqJkYyRjMmSSZnYW1tYUdGKjYjRi9GM0ZANyQ3IyIiJywkKihGOkYzRjRGMywoKiRGNUYzRjMqJEY8RjNGQEYzRkBGM0Yz</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvJkkmZGVsdGFHNiI2IyIiJS1JJWNvc2hHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiY2I0kkdGF1R0YmLyZGJTYjIiImLUklc2luaEdGK0Yu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2NC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZocC1GIzYoLUYsNiVRJWNvc2hGJ0ZmbkY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZncEZpcC1GUDYkLUYjNiYtRiw2JVEnJiM5NjQ7RidGZm5GOUZdb0Zgb0Y5RjlGXW9GYG9GOUY5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZncC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUYjNiZGam9GZHAtRiM2KC1GLDYlUSVzaW5oRidGZm5GOUZfcUZicUZdb0Zgb0Y5RjlGXW9GYG9GOUZpcS1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlby1GIzYoRmpvRmRwRmpyRmRwLUYsNiVRJyYjOTUwO0YnRmZuRjlGOUZdb0Zgb0Y5RmlxLUYjNigtRlc2JUZjc0ZjckZib0Zlby1GIzYoRmpvRmRwRmpwRmRwRmhzRjlGXW9GYG9GOUZpcS1GIzYoLUZXNiUtRiw2JVEnJiM5NDk7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRmVvLUYjNiZGaHNGZHBGanJGOUZdb0Zgb0Y5RmlxLUYjNigtRlc2JUZldC1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRmVvLUYjNiZGaHNGZHBGanBGOUZdb0Zgb0Y5RmlxLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5Rmh0RmJvRmVvRmpwRl1vRmBvRjlGaXEtRiM2KC1GVzYlRl52RmN1RmJvRmVvRmpyRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NyovJkkmYWxwaGFHNiI2IyIiIiomJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRGKC1JJWNvc2hHNiRGLEkoX3N5c2xpYkdGJjYjSSR0YXVHRiZGKC8mRiU2IyIiIyomRipGKC1JJXNpbmhHRjFGM0YoLyZJJWJldGFHRiZGJyooRipGKEY6RihJJXpldGFHRiZGKC8mRj5GNyooRipGKEYvRihGQEYoLyZJKGVwc2lsb25HRiY2IyIiJSomRkBGKEY6RigvJkZGNiMiIiYqJkZARihGL0YoLyZJJmRlbHRhR0YmRkdGLy8mRlFGTEY6</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2858" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">sigma(4, 5, rel3);
[gamma[3] = zeta];
rel4 := update(rel3, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYjNiYtSSNtbkdGJDYkRjFGMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi9GNkY6RjgvRjxGOkY9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlctSSNtaUdGJDYlUScmIzk1MDtGJy8lJ2l0YWxpY0dGOkYyRjItRiw2LVEoJm1pbnVzO0YnRjJGVEY4RlVGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZdby1GIzYmRk5GUS1JJW1zdWJHRiQ2JS1GWjYlUSgmZ2FtbWE7RidGZ25GMi1GTzYkUSIzRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjJGMi1GLDYuUSIpRidGL0YyRjVGOEY7Rj1GP0ZBRkNGRUZIRlEtRlo2JVEjZTNGJy9GaG5GNy9GM1EnaXRhbGljRidGMg==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEknRDZzdGFyRyUqcHJvdGVjdGVkRzciNyM3JDcjIiIkLCYqJiIiKSIiIkklemV0YUdGJEYzRjMqJkYyRjMmSSZnYW1tYUdGKjYjRi9GMyEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRJJXpldGFHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiYtRiw2JVEnJiM5NTA7RidGZm5GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFwLUYjNigtRiw2JVElY29zaEYnRmZuRjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUZQNiQtRiM2Ji1GLDYlUScmIzk2NDtGJ0ZmbkY5Rl1vRmBvRjlGOUZdb0Zgb0Y5RjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBwL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2JkZqb0ZdcC1GIzYoLUYsNiVRJXNpbmhGJ0ZmbkY5RmhwRltxRl1vRmBvRjlGOUZdb0Zgb0Y5RmJxLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvLUYjNiYtSSVtc3VwR0YkNiVGam9GXnIvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zkb0ZdcEZjckY5Rl1vRmBvRjlGYnEtRiM2KC1GVzYlRlxzRlxyRmJvRmVvLUYjNiZGYXNGXXBGY3BGOUZdb0Zgb0Y5RmJxLUYjNigtRlc2JS1GLDYlUScmIzk0OTtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GZW9GYXJGXW9GYG9GOUZicS1GIzYoLUZXNiVGYHQtRiM2Ji1Gam42JFEiNUYnRjlGXW9GYG9GOUZib0Zlb0Zob0Zdb0Zgb0Y5RmJxLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5RmN0RmJvRmVvRmNwRl1vRmBvRjlGYnEtRiM2KC1GVzYlRmV1Rlx1RmJvRmVvRmNyRl1vRmBvRjlGYnEtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlb0Zqb0Zdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NysvJkkmYWxwaGFHNiI2IyIiIiomSSV6ZXRhR0YmRigtSSVjb3NoRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmNiNJJHRhdUdGJkYoLyZGJTYjIiIjKiZGKkYoLUklc2luaEdGLUYwRigvJkklYmV0YUdGJkYnKiYpRipGNUYoRjdGKC8mRjtGNComRj1GKEYrRigvJkkoZXBzaWxvbkdGJjYjIiIlRjYvJkZDNiMiIiZGKS8mSSZkZWx0YUdGJkZERisvJkZMRkhGNy8mSSZnYW1tYUdGLjYjIiIkRio=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2857" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">eval(A, rel4);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">Case \316\266 = +1: Model D.6<Font subscript="true">\342\210\227</Font></Font><Font superscript="true">1-</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2868" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">[zeta = 1];
rel5 := update(rel4, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvSSV6ZXRhRzYiIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNigtRiw2JVElY29zaEYnRmZuRjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFwLUZQNiQtRiM2Ji1GLDYlUScmIzk2NDtGJ0ZmbkY5Rl1vRmBvRjlGOUZdb0Zgb0Y5Rl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZgcC9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUYjNigtRiw2JVElc2luaEYnRmZuRjlGXXBGY3BGXW9GYG9GOUZdb0Zgb0Y5RmpwLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvRmlxRl1vRmBvRjlGanAtRiM2KC1GVzYlRmJyRmRxRmJvRmVvRmhvRl1vRmBvRjlGanAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zlb0ZpcUZdb0Zgb0Y5RmpwLUYjNigtRlc2JUZdcy1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGanAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjlGYHNGYm9GZW9GaG9GXW9GYG9GOUZqcC1GIzYoLUZXNiVGYnRGaXNGYm9GZW9GaXFGXW9GYG9GOUZqcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDc7RidGZm5GOS1GIzYmLUZqbjYkUSIzRidGOUZdb0Zgb0Y5RmJvRmVvRmluRl1vRmBvRjlGanAtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmluRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NywvJkkmYWxwaGFHNiI2IyIiIi1JJWNvc2hHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiY2I0kkdGF1R0YmLyZGJTYjIiIjLUklc2luaEdGK0YuLyZJJWJldGFHRiZGJ0Y0LyZGOEYyRikvJkkoZXBzaWxvbkdGJjYjIiIlRjQvJkY9NiMiIiZGKS8mSSZkZWx0YUdGJkY+RikvJkZGRkJGNC8mSSZnYW1tYUdGLDYjIiIkRigvSSV6ZXRhR0YmRig=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L2873" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">A5 := eval(A, rel5);

#The antiinvolution condition is Re(tau) = 0
convert(simplify(convert(A5.map(conjugate, A5) - LinearAlgebra:-IdentityMatrix(6), expsincos)), trigh);
solve(%[1, 1], tau);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2KC1GLDYlUSVjb3NoRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GUzYkLUYjNiYtRiw2JVEnJiM5NjQ7RidGX29GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGXXBGYHBGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZHAvJStncm91cGFsaWduR0ZkcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZbcS1GaG42KC1GIzYoLUYsNiVRJXNpbmhGJ0Zfb0Y5RmBvRmZvRl1wRmBwRjlGYnBGZXBGZ3BGaXBGXHEtRmhuNigtSSNtbkdGJDYkUSIwRidGOUZicEZlcEZncEZpcEZccUZlcUZlcUZlcUZicEZlcEZncC1GZW42K0ZecUZnbkZlcUZlcUZlcUZlcUZicEZlcEZncC1GZW42K0ZlcUZlcS1GaG42KC1GaHE2JEZbcUY5RmJwRmVwRmdwRmlwRlxxRmVxRmVxRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRmduRl5xRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRl5xRmduRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRmVxRmVxRl9yRmJwRmVwRmdwLyUmYWxpZ25HUSVheGlzRicvRmNwUSliYXNlbGluZUYnL0ZmcFEnY2VudGVyRicvRmhwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF0LyUmZnJhbWVHRmF0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedEZdcEZgcEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NDU2ODkwMzAyRidGXXBGYHBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2KC1GLDYlUSVjb3NoRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GUzYkLUYjNiYtRiw2JVEnJiM5NjQ7RidGX29GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGXXBGYHBGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZHAvJStncm91cGFsaWduR0ZkcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZbcS1GaG42KC1GIzYoLUYsNiVRJXNpbmhGJ0Zfb0Y5RmBvRmZvRl1wRmBwRjlGYnBGZXBGZ3BGaXBGXHEtRmhuNigtSSNtbkdGJDYkUSIwRidGOUZicEZlcEZncEZpcEZccUZlcUZlcUZlcUZicEZlcEZncC1GZW42K0ZecUZnbkZlcUZlcUZlcUZlcUZicEZlcEZncC1GZW42K0ZlcUZlcS1GaG42KC1GaHE2JEZbcUY5RmJwRmVwRmdwRmlwRlxxRmVxRmVxRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRmduRl5xRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRl5xRmduRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRmVxRmVxRl9yRmJwRmVwRmdwLyUmYWxpZ25HUSVheGlzRicvRmNwUSliYXNlbGluZUYnL0ZmcFEnY2VudGVyRicvRmhwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF0LyUmZnJhbWVHRmF0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedEZdcEZgcEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NDU2ODkwMzAyRidGXXBGYHBGOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnUm9vdE9mRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUYsNiVRI19aRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ24tSSZtb3ZlckdGJDYlRlYtRjY2LVEnJiM3NzM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS9GSUYxRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RmBvRmNvRjk=">LUknUm9vdE9mRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMsJkkjX1pHRiQiIiItSSpjb25qdWdhdGVHRiU2I0YqRis=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2878" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">T5 := eval(A5, tau = upsilon);
T5.A5.LinearAlgebra:-MatrixInverse(map(conjugate, T5)):

#Conjugation induces tau -&gt; tau + 2 * Im(upsilon), so we may normalize to tau = 0
expand(factor(convert(%[1, 1], expsincos)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2KC1GLDYlUSVjb3NoRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GUzYkLUYjNiYtRiw2JVEnJiM5NjU7RidGX29GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGXXBGYHBGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZHAvJStncm91cGFsaWduR0ZkcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZbcS1GaG42KC1GIzYoLUYsNiVRJXNpbmhGJ0Zfb0Y5RmBvRmZvRl1wRmBwRjlGYnBGZXBGZ3BGaXBGXHEtRmhuNigtSSNtbkdGJDYkUSIwRidGOUZicEZlcEZncEZpcEZccUZlcUZlcUZlcUZicEZlcEZncC1GZW42K0ZecUZnbkZlcUZlcUZlcUZlcUZicEZlcEZncC1GZW42K0ZlcUZlcS1GaG42KC1GaHE2JEZbcUY5RmJwRmVwRmdwRmlwRlxxRmVxRmVxRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRmduRl5xRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRl5xRmduRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRmVxRmVxRl9yRmJwRmVwRmdwLyUmYWxpZ25HUSVheGlzRicvRmNwUSliYXNlbGluZUYnL0ZmcFEnY2VudGVyRicvRmhwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF0LyUmZnJhbWVHRmF0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedEZdcEZgcEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NDU2ODgyMzUwRidGXXBGYHBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2KC1GLDYlUSVjb3NoRicvRjBGPUY5LUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GUzYkLUYjNiYtRiw2JVEnJiM5NjU7RidGX29GOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGXXBGYHBGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZHAvJStncm91cGFsaWduR0ZkcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZbcS1GaG42KC1GIzYoLUYsNiVRJXNpbmhGJ0Zfb0Y5RmBvRmZvRl1wRmBwRjlGYnBGZXBGZ3BGaXBGXHEtRmhuNigtSSNtbkdGJDYkUSIwRidGOUZicEZlcEZncEZpcEZccUZlcUZlcUZlcUZicEZlcEZncC1GZW42K0ZecUZnbkZlcUZlcUZlcUZlcUZicEZlcEZncC1GZW42K0ZlcUZlcS1GaG42KC1GaHE2JEZbcUY5RmJwRmVwRmdwRmlwRlxxRmVxRmVxRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRmduRl5xRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRl5xRmduRmVxRmJwRmVwRmdwLUZlbjYrRmVxRmVxRmVxRmVxRmVxRl9yRmJwRmVwRmdwLyUmYWxpZ25HUSVheGlzRicvRmNwUSliYXNlbGluZUYnL0ZmcFEnY2VudGVyRicvRmhwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF0LyUmZnJhbWVHRmF0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedEZdcEZgcEY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkdS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4NDU2ODgyMzUwRidGXXBGYHBGOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLjYoLUYjNigtSSVtc3VwR0YkNiUtRkU2LVEvJkV4cG9uZW50aWFsRTtGJ0Y0RkhGSkZMRk5GUEZSRlRGVi9GWlEsMC4xMTExMTExZW1GJy1JI21pR0YkNiVRJyYjOTY1O0YnLyUnaXRhbGljR0ZDRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkQtRmpuNiVGXG8tRmJvNiVRJyYjOTY0O0YnRmVvRjRGZ28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkNGNC1GIzYmLUZqbjYlRlxvLUkmbW92ZXJHRiQ2JUZhby1GRTYtUScmIzc3MztGJ0Y0RkhGSkZMRk5GUEZSRlRGVkZZL0ZVUSV0cnVlRidGZ29GX3BGYnBGNEY6RjxGP0ZBRl9wRmJwRjQtRkU2LVEiK0YnRjRGSEZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZkcS1GIzYoRi1GRC1GLjYoRmRwRmduRjpGPEY/RkFGX3BGYnBGNEY0">LCYqKiMiIiIiIiNGJS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLUkqY29uanVnYXRlR0YqNiNJKHVwc2lsb25HRiwhIiItRihGMEYlLUYoNiNJJHRhdUdGLEYlRiUqKkYkRiVGJ0YlRjNGMkY0RjJGJQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2877" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">eval(A5, tau = 0);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEY3RkxGTEZMRkxGQUZERkYtRjU2K0ZMRkxGN0ZMRkxGTEZBRkRGRi1GNTYrRkxGTEZMRjdGTEZMRkFGREZGLUY1NitGTEZMRkxGTEY3RkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ1Njg3Nzg5NEYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEY3RkxGTEZMRkxGQUZERkYtRjU2K0ZMRkxGN0ZMRkxGTEZBRkRGRi1GNTYrRkxGTEZMRjdGTEZMRkFGREZGLUY1NitGTEZMRkxGTEY3RkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ1Njg3Nzg5NEYn</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">Case \316\266 = -1: Models D.6<Font subscript="true">\342\210\227</Font></Font><Font superscript="true">1+</Font>, D.6<Font subscript="true" encoding="UTF-8">\342\210\227</Font><Font superscript="true">3</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2882" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">[zeta = -1];
rel5 := update(rel4, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvSSV6ZXRhRzYiISIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUYjNigtRiw2JVElY29zaEYnRmZuRjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmlwLUZQNiQtRiM2Ji1GLDYlUScmIzk2NDtGJ0ZmbkY5Rl1vRmBvRjlGOUZdb0Zgb0Y5Rl1vRmBvRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhwL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRiM2J0Zqby1GIzYoLUYsNiVRJXNpbmhGJ0ZmbkY5RmVwRltxRl1vRmBvRjlGXW9GYG9GOUZdb0Zgb0Y5RmJxLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvRmNyRl1vRmBvRjlGYnEtRiM2KC1GVzYlRlxzRlxyRmJvRmVvRmBwRl1vRmBvRjlGYnEtRiM2KC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zlb0ZhckZdb0Zgb0Y5RmJxLUYjNigtRlc2JUZncy1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGYnEtRiM2KC1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjlGanNGYm9GZW9GYHBGXW9GYG9GOUZicS1GIzYoLUZXNiVGXHVGY3RGYm9GZW9GY3JGXW9GYG9GOUZicS1GIzYoLUZXNiUtRiw2JVEnJiM5NDc7RidGZm5GOS1GIzYmLUZqbjYkUSIzRidGOUZdb0Zgb0Y5RmJvRmVvLUYjNiVGam9GaW5GOUZdb0Zgb0Y5RmJxLUYjNigtRiw2JVEnJiM5NTA7RidGZm5GOUZlb0ZfdkZdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NywvJkkmYWxwaGFHNiI2IyIiIiwkLUklY29zaEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJjYjSSR0YXVHRiYhIiIvJkYlNiMiIiMsJC1JJXNpbmhHRixGL0YxLyZJJWJldGFHRiZGJ0Y3LyZGO0Y0RiovJkkoZXBzaWxvbkdGJjYjIiIlRjYvJkZANiMiIiZGKS8mSSZkZWx0YUdGJkZBRiovJkZJRkVGNy8mSSZnYW1tYUdGLTYjIiIkRjEvSSV6ZXRhR0YmRjE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L2884" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">A5 := eval(A, rel5);

#The antiinvolution condition is that Im(tau) is a multiple of pi
convert(simplify(convert(A5.map(conjugate, A5) - LinearAlgebra:-IdentityMatrix(6), expsincos)), trigh);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2881" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">T5 := eval(A5, tau = upsilon);
T5.A5.LinearAlgebra:-MatrixInverse(map(conjugate, T5)):

#Conjugation induces tau -&gt; tau + 2 * Re(upsilon), so we may normalize to tau = 0
expand(factor(convert(%[1, 1], expsincos)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYoLUklbXN1cEdGJDYlLUYsNi1RLyZFeHBvbmVudGlhbEU7RidGL0YyRjVGN0Y5RjtGPUY/RmhuL0ZFUSwwLjExMTExMTFlbUYnLUkmbW92ZXJHRiQ2JS1JI21pR0YkNiVRJyYjOTY1O0YnLyUnaXRhbGljR0Y0Ri8tRiw2LVEnJiM3NzM7RidGL0YyRjVGN0Y5RjtGPUY/RmhuRmpuL0ZAUSV0cnVlRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZgbzYlRmJvRmpvRmVwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8tRiM2Ji1GYG82JUZiby1GW3A2JVEnJiM5NjQ7RidGXnBGL0ZlcEZqcEZdcUYvRlJGVEZXRllGanBGXXFGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRkhGZW4tRkk2KEZfcUZdb0ZSRlRGV0ZZRmpwRl1xRi9GLw==">LCYqKiMiIiIiIiNGJS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLUkqY29uanVnYXRlR0YqNiNJKHVwc2lsb25HRixGJS1GKEYwRiUtRig2I0kkdGF1R0YsISIiRjYqKkYkRiVGJ0Y2RjJGNkYzRiVGNg==</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Font encoding="UTF-8">Case \317\204 = \317\200ki, k even: Model D.6<Font subscript="true">\342\210\227</Font></Font><Font superscript="true">1+</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2921" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">[tau = 0];
rel6 := update(rel5, %);
A6 := eval(A, rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNiYtRi42KC1JI21pR0YkNiVRJiZ0YXU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0Y5LyUmZmVuY2VHRjgvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4RjlGV0ZaRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RmZuRmlu">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNiYtRi42KC1JI21pR0YkNiVRJiZ0YXU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0Y5LyUmZmVuY2VHRjgvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4RjlGV0ZaRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RmZuRmlu</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Oi1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wRmluRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RmBwLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvRmFxRl1vRmBvRjlGYHAtRiM2KC1GVzYlRmdxRlxxRmJvRmVvRmluRl1vRmBvRjlGYHAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zlb0ZhcUZdb0Zgb0Y5RmBwLUYjNigtRlc2JUZici1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGYHAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjlGZXJGYm9GZW9GaW5GXW9GYG9GOUZgcC1GIzYoLUZXNiVGZ3NGXnNGYm9GZW9GYXFGXW9GYG9GOUZgcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDc7RidGZm5GOS1GIzYmLUZqbjYkUSIzRidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGYHAtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmhvRl1vRmBvRjlGYHAtRiM2KC1GLDYlUScmIzk2NDtGJ0ZmbkY5RmVvRmFxRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Oi1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wRmluRjlGXW9GYG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JUZZLUYjNiYtRmpuNiRRIjJGJ0Y5Rl1vRmBvRjlGYm9GZW8tRmpuNiRGZG9GOUZdb0Zgb0Y5RmBwLUYjNigtRlc2JS1GLDYlUScmIzk0NjtGJ0ZmbkY5RmduRmJvRmVvRmFxRl1vRmBvRjlGYHAtRiM2KC1GVzYlRmdxRlxxRmJvRmVvRmluRl1vRmBvRjlGYHAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zlb0ZhcUZdb0Zgb0Y5RmBwLUYjNigtRlc2JUZici1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGYHAtRiM2KC1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjlGZXJGYm9GZW9GaW5GXW9GYG9GOUZgcC1GIzYoLUZXNiVGZ3NGXnNGYm9GZW9GYXFGXW9GYG9GOUZgcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDc7RidGZm5GOS1GIzYmLUZqbjYkUSIzRidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGYHAtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmhvRl1vRmBvRjlGYHAtRiM2KC1GLDYlUScmIzk2NDtGJ0ZmbkY5RmVvRmFxRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tSSNtbkdGJDYkUSIxRidGOUY5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdGZW8vJStjb2x1bW5zcGFuR0Zlby1GaG42KC1GY282JFEiMEYnRjlGZm9GaW9GW3BGXXBGX3BGYXBGYXBGYXBGYXBGZm9GaW9GW3AtRmVuNitGYXAtRmhuNihGYm9GZm9GaW9GW3BGXXBGX3BGYXBGYXBGYXBGYXBGZm9GaW9GW3AtRmVuNitGYXBGYXBGZ25GYXBGYXBGYXBGZm9GaW9GW3AtRmVuNitGYXBGYXBGYXBGaHBGYXBGYXBGZm9GaW9GW3AtRmVuNitGYXBGYXBGYXBGYXBGZ25GYXBGZm9GaW9GW3AtRmVuNitGYXBGYXBGYXBGYXBGYXBGZ25GZm9GaW9GW3AvJSZhbGlnbkdRJWF4aXNGJy9GZ29RKWJhc2VsaW5lRicvRmpvUSZyaWdodEYnL0ZccFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwODkzODk1OEYnRlx0Rl90Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tSSNtbkdGJDYkUSIxRidGOUY5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zoby8lK2dyb3VwYWxpZ25HRmhvLyUocm93c3BhbkdGZW8vJStjb2x1bW5zcGFuR0Zlby1GaG42KC1GY282JFEiMEYnRjlGZm9GaW9GW3BGXXBGX3BGYXBGYXBGYXBGYXBGZm9GaW9GW3AtRmVuNitGYXAtRmhuNihGYm9GZm9GaW9GW3BGXXBGX3BGYXBGYXBGYXBGYXBGZm9GaW9GW3AtRmVuNitGYXBGYXBGZ25GYXBGYXBGYXBGZm9GaW9GW3AtRmVuNitGYXBGYXBGYXBGaHBGYXBGYXBGZm9GaW9GW3AtRmVuNitGYXBGYXBGYXBGYXBGZ25GYXBGZm9GaW9GW3AtRmVuNitGYXBGYXBGYXBGYXBGYXBGZ25GZm9GaW9GW3AvJSZhbGlnbkdRJWF4aXNGJy9GZ29RKWJhc2VsaW5lRicvRmpvUSZyaWdodEYnL0ZccFEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwODkzODk1OEYnRlx0Rl90Rjk=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Realization</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2929" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">P0 := LinearAlgebra:-DiagonalMatrix([I, 1, I, 1, I, I]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSJJRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFEiMEYnRjlGXm9GYW9GY29GZW9GaG9Gam9Gam9Gam9Gam9GXm9GYW9GY28tRmVuNitGam8tRmhuNigtRltvNiRGZ29GOUZeb0Zhb0Zjb0Zlb0Zob0Zqb0Zqb0Zqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0ZnbkZqb0Zqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0ZhcEZqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0Zqb0ZnbkZqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0Zqb0Zqb0ZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwODkzOTQzOEYnRmhzRlt0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSJJRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFEiMEYnRjlGXm9GYW9GY29GZW9GaG9Gam9Gam9Gam9Gam9GXm9GYW9GY28tRmVuNitGam8tRmhuNigtRltvNiRGZ29GOUZeb0Zhb0Zjb0Zlb0Zob0Zqb0Zqb0Zqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0ZnbkZqb0Zqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0ZhcEZqb0Zqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0Zqb0ZnbkZqb0Zeb0Zhb0Zjby1GZW42K0Zqb0Zqb0Zqb0Zqb0Zqb0ZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODEwODkzOTQzOEYnRmhzRlt0Rjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2924" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">#Real basis for the fixed-point subalgebra of the anti-involution
D6star1plusPreBasis := [seq(evalDG(add(P0[i, j] * e||i, i=1..6)), j=1..6)];

#Verify that the basis is fixed by the anti-involution
convert(A6, DGtensor, [[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]):
seq(convert(ContractIndices(%, DGmap(1, conjugate, D6star1plusPreBasis[i]), [[2, 1]]), DGvector) &amp;minus D6star1plusPreBasis[i], i=1..nops(D6star1plusPreBasis));

D6star1plusData := LieAlgebraData(D6star1plusPreBasis, D6star1plus);
DGsetup(%, [f], [theta]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVE0RDZzdGFyMXBsdXNQcmVCYXNpc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYmLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRI2UxRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2UyRidGL0YyRjlGXW8tRiM2JkZWRlotRiw2JVEjZTNGJ0YvRjJGOUZdby1GIzYkLUYsNiVRI2U0RidGL0YyRjlGXW8tRiM2JkZWRlotRiw2JVEjZTVGJ0YvRjJGOUZdby1GIzYmRlZGWi1GLDYlUSNlNkYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccUZfcUY5">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiJeI0YwLUYkNiM3JEYoNyM3JDcjIiIjRjAtRiQ2IzckRig3IzckNyMiIiRGMS1GJDYjNyRGKDcjNyQ3IyIiJUYwLUYkNiM3JEYoNyM3JDcjIiImRjEtRiQ2IzckRig3IzckNyMiIidGMQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NigtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiIiIiFGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwRDZzdGFyMXBsdXNEYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNistRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUkjbW5HRiQ2JFEiMEYnRjktRiw2JVEjLH5GJ0YvRjJGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlM0YnRi9GMkY5RmdvRlxwRmBwRmRwRjktRiM2LUZTRmVuRmpuLUYjNiQtRiw2JVEjZTRGJ0YvRjJGOUZnb0ZccC1GYXA2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcEZpcEZkcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U1RidGL0YyRjlGZ29GXHBGYHBGZHBGOS1GIzYuRlNGZW5Gam4tRiM2JC1GLDYlUSNlNkYnRi9GMkY5RmdvRlxwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXNGZXFGaHFGYm9GZHBGOS1GIzYrRlNGYm9Gam5GaXBGZ29GXHBGYHBGZHBGOS1GIzYrRlNGYm9Gam5GYHFGZ29GXHBGYHBGZHBGOS1GIzYuRlNGYm9Gam5GXXJGZ29GXHBGaXJGZXFGaHFGaXBGZHBGOS1GIzYtRlNGYm9Gam5GZHJGZ29GXHBGZXFGaHFGZW5GZHBGOS1GIzYtRlNGaXBGam5GYHFGZ29GXHBGZXFGaHFGZW5GZHBGOS1GIzYuRlNGaXBGam5GXXJGZ29GXHBGaXJGZXFGaHFGYm9GZHBGOS1GIzYrRlNGaXBGam5GZHJGZ29GXHBGYHBGZHBGOS1GIzYxRlNGYHFGam5GXXJGZ29GXHAtRmFwNiRRIjhGJ0Y5RmhxRmlwLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZcc0Zec0ZlcUZocUZkckZkcEY5LUYjNi1GU0ZgcUZqbkZkckZnb0ZccEZlcUZocUZdckZkcEY5LUYjNi1GU0ZdckZqbkZkckZnb0ZccEZpckZlcUZocUZgcUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJLEQ2c3RhcjFwbHVzR0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNyw3JDclIiIiIiIlIiIkIiIjNyQ3JUYzRitGNiEiIzckNyVGNiIiJkY1Rjk3JDclRjZGK0YzRjY3JDclRjVGNEYzRjY3JDclRjVGPEY2Rjk3JDclRjRGPEY1IiIpNyQ3JUY0RjxGK0Y2NyQ3JUY0RitGPEY2NyQ3JUY8RitGNEY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STlMaWV+YWxnZWJyYTp+RDZzdGFyMXBsdXNHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2928" drawlabel="true">
<Input>
<Text-field prompt="D6star1plus &gt; " style="Maple Input" layout="Normal">P1 := (1 / 2) * Matrix(
    [[2,  2, 0,  1, 1,  0],
     [0,  0, 4,  0, 0, -2],
     [0,  0, 0, -1, 1,  0],
     [0,  0, 2,  0, 0,  0],
     [1,  1, 0,  0, 0,  0],
     [1, -1, 0,  0, 0,  0]]
);

#Change basis to realize the fixed-point subalgebra as sl2 x| R^3
ChangeFrame(D6star1plus):
[seq(evalDG(add((P0.P1)[i, j] * e||i, i=1..6)), j=1..6)];
sl2R3data := LieAlgebraData(%, sl2R3);
DGsetup(sl2R3data, [Xa, Ya, Ha, W1a, W2a, W3a], [theta]);
MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW9GZ24tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUkmbWZyYWNHRiQ2KEZqbi1GW282JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zdby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcC8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmdvRl5wRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvLUZobjYoRmNwRl5vRmFvRmNvRmVvRmdvRmlvRmlvLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltyRmpuRjlGXm9GYW9GY29GZW9GZ29GXm9GYW9GY28tRmVuNitGaW9GaW9GaW8tRmhuNigtRiM2J0ZncUZgcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvRl5wRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmduRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRl5wRl5wRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRl5wRl9yRmlvRmlvRmlvRmlvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib0ZqcC9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGanMvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZXQvJSZmcmFtZUdGZXQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmJ0RmNyRmZyRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmh1LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg0NTY4OTUxMThGJ0ZjckZmckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW9GZ24tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvLUZobjYoLUkmbWZyYWNHRiQ2KEZqbi1GW282JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zdby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcC8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmdvRl5wRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvLUZobjYoRmNwRl5vRmFvRmNvRmVvRmdvRmlvRmlvLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltyRmpuRjlGXm9GYW9GY29GZW9GZ29GXm9GYW9GY28tRmVuNitGaW9GaW9GaW8tRmhuNigtRiM2J0ZncUZgcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl5vRmFvRmNvRmVvRmdvRl5wRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmduRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRl5wRl5wRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRl5wRl9yRmlvRmlvRmlvRmlvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib0ZqcC9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGanMvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZXQvJSZmcmFtZUdGZXQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmJ0RmNyRmZyRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmh1LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzg0NTY4OTUxMThGJ0ZjckZmckY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNi4tSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjg2LVEnJnBsdXM7RidGNEY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZuLUkmbWZyYWNHRiQ2KEYwLUYxNiRRIjJGJ0Y0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0Y9RjctRlA2JVEjZTVGJ0ZTRlZGWEZobkY3LUZQNiVRI2U2RidGU0ZWRjQtRjg2LVEiLEYnRjRGOy9GP0ZVRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNi5GMEY3Rk9GWEZobkY3RmhvLUY4Ni1RKCZtaW51cztGJ0Y0RjtGPkZARkJGREZGRkhGZW5GZ25GaG5GN0ZbcEY0Rl5wLUYsNihGW29GNy1GUDYlUSNlMkYnRlNGVkZYLUZQNiVRI2U0RidGU0ZWRjRGXnAtRiw2KkZobkY3Rk9GZnBGaG5GNy1GUDYlUSNlM0YnRlNGVkY0Rl5wLUYsNipGaG5GN0ZPRlhGaG5GN0ZjcUY0Rl5wLUYsNiVGZnBGW3FGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNi4tSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjg2LVEnJnBsdXM7RidGNEY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZuLUkmbWZyYWNHRiQ2KEYwLUYxNiRRIjJGJ0Y0LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0Y9RjctRlA2JVEjZTVGJ0ZTRlZGWEZobkY3LUZQNiVRI2U2RidGU0ZWRjQtRjg2LVEiLEYnRjRGOy9GP0ZVRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNi5GMEY3Rk9GWEZobkY3RmhvLUY4Ni1RKCZtaW51cztGJ0Y0RjtGPkZARkJGREZGRkhGZW5GZ25GaG5GN0ZbcEY0Rl5wLUYsNihGW29GNy1GUDYlUSNlMkYnRlNGVkZYLUZQNiVRI2U0RidGU0ZWRjRGXnAtRiw2KkZobkY3Rk9GZnBGaG5GNy1GUDYlUSNlM0YnRlNGVkY0Rl5wLUYsNipGaG5GN0ZPRlhGaG5GN0ZjcUY0Rl5wLUYsNiVGZnBGW3FGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqc2wyUjNkYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNistRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiQtRiw2JVEjZTNGJ0YvRjJGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNi5GU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcEZlbkZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U0RidGL0YyRjlGZ29GXHAtRmFxNiRRIjBGJ0Y5RmVwRjktRiM2LEZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccEZqcC1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZXBGOS1GIzYtRlNGZW5Gam5GaHJGZ29GXHBGYHFGZHFGaXFGZXBGOS1GIzYtRlNGYm9Gam5GYHBGZ29GXHBGYHFGZHFGYm9GZXBGOS1GIzYrRlNGYm9Gam5GaXFGZ29GXHBGaHJGZXBGOS1GIzYrRlNGYm9Gam5GY3JGZ29GXHBGXnJGZXBGOS1GIzYuRlNGYm9Gam5GaHJGZ29GXHBGanBGYHFGZHFGY3JGZXBGOS1GIzYtRlNGYHBGam5GaXFGZ29GXHBGYHFGZHFGaXFGZXBGOS1GIzYuRlNGYHBGam5GY3JGZ29GXHBGanBGYHFGZHFGY3JGZXBGOS1GIzYrRlNGYHBGam5GaHJGZ29GXHBGXnJGZXBGOS1GIzYrRlNGaXFGam5GY3JGZ29GXHBGXnJGZXBGOS1GIzYrRlNGaXFGam5GaHJGZ29GXHBGXnJGZXBGOS1GIzYqRlNGY3JGam5GaHJGZ29GXHBGXnJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqc2wyUjNkYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNistRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiQtRiw2JVEjZTNGJ0YvRjJGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNi5GU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcEZlbkZlcEY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2U0RidGL0YyRjlGZ29GXHAtRmFxNiRRIjBGJ0Y5RmVwRjktRiM2LEZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccEZqcC1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZXBGOS1GIzYtRlNGZW5Gam5GaHJGZ29GXHBGYHFGZHFGaXFGZXBGOS1GIzYtRlNGYm9Gam5GYHBGZ29GXHBGYHFGZHFGYm9GZXBGOS1GIzYrRlNGYm9Gam5GaXFGZ29GXHBGaHJGZXBGOS1GIzYrRlNGYm9Gam5GY3JGZ29GXHBGXnJGZXBGOS1GIzYuRlNGYm9Gam5GaHJGZ29GXHBGanBGYHFGZHFGY3JGZXBGOS1GIzYtRlNGYHBGam5GaXFGZ29GXHBGYHFGZHFGaXFGZXBGOS1GIzYuRlNGYHBGam5GY3JGZ29GXHBGanBGYHFGZHFGY3JGZXBGOS1GIzYrRlNGYHBGam5GaHJGZ29GXHBGXnJGZXBGOS1GIzYrRlNGaXFGam5GY3JGZ29GXHBGXnJGZXBGOS1GIzYrRlNGaXFGam5GaHJGZ29GXHBGXnJGZXBGOS1GIzYqRlNGY3JGam5GaHJGZ29GXHBGXnJGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEzTGllfmFsZ2VicmE6fnNsMlIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEzTGllfmFsZ2VicmE6fnNsMlIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknbXN0eWxlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYsLUkkbXRkR0YkNigtSSVtcm93R0YkNictSSZtdGV4dEdGJDYkUSZzbDJSM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMjYoLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYxLjBweEYnLyUmZGVwdGhHRkUvJSpsaW5lYnJlYWtHUSVhdXRvRicvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HUSZyaWdodEYnLyUrZ3JvdXBhbGlnbkdGUC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZYLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y7Rk5GUUZURlZGWS1GMjYoLUkjbWlHRiQ2JVEjWGFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GPFEnaXRhbGljRidGTkZRRlRGVkZZLUYyNigtRl5vNiVRI1lhRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRI0hhRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRJFcxYUYnRmFvRmRvRk5GUUZURlZGWS1GMjYoLUZebzYlUSRXMmFGJ0Zhb0Zkb0ZORlFGVEZWRlktRjI2KC1GXm82JVEkVzNhRidGYW9GZG9GTkZRRlRGVkZZRk5GUUZULUYvNiwtRjI2KC1GNTYnRl1vRj5GZW5GaG5GO0ZORlFGVEZWRlktRjI2KC1JI21uR0YkNiRRIjBGJ0Y7Rk5GUUZURlZGWS1GMjYoLUY1NiRGXXBGO0ZORlFGVEZWRlktRjI2KC1GNTYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnRjsvJSZmZW5jZUdGam4vJSpzZXBhcmF0b3JHRmpuLyUpc3RyZXRjaHlHRmpuLyUqc3ltbWV0cmljR0Zqbi8lKGxhcmdlb3BHRmpuLyUubW92YWJsZWxpbWl0c0dGam4vJSdhY2NlbnRHRmpuLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZ3MtRmhxNiRRIjJGJ0Y7LUZkcjYtUTEmSW52aXNpYmxlVGltZXM7RidGO0ZnckZpckZbc0Zdc0Zfc0Zhc0Zjcy9GZnNRJjAuMGVtRicvRmlzRmF0Rl1vRjtGTkZRRlRGVkZZRmVxLUYyNigtRjU2JUZjckZccUY7Rk5GUUZURlZGWS1GMjYoLUY1NiZGanNGXXRGYnBGO0ZORlFGVEZWRllGTkZRRlQtRi82LC1GMjYoLUY1NidGaG9GPkZlbkZobkY7Rk5GUUZURlZGWS1GMjYoLUY1NiVGY3JGXXBGO0ZORlFGVEZWRllGZXEtRjI2KC1GNTYmRmpzRl10RmhvRjtGTkZRRlRGVkZZLUYyNigtRjU2JEZccUY7Rk5GUUZURlZGWUZlcS1GMjYoLUY1NidGY3JGanNGXXRGZ3BGO0ZORlFGVEZWRllGTkZRRlQtRi82LC1GMjYoLUY1NidGXXBGPkZlbkZobkY7Rk5GUUZURlZGWS1GMjYoLUY1NiZGanNGXXRGXW9GO0ZORlFGVEZWRlktRjI2KC1GNTYnRmNyRmpzRl10RmhvRjtGTkZRRlRGVkZZRmVxRmd0Rl12RmVxRk5GUUZULUYvNiwtRjI2KC1GNTYnRmJwRj5GZW5GaG5GO0ZORlFGVEZWRllGZXFGY3QtRjI2KC1GNTYnRmNyRmpzRl10RmJwRjtGTkZRRlRGVkZZRmVxRmVxRmVxRk5GUUZULUYvNiwtRjI2KC1GNTYnRmdwRj5GZW5GaG5GO0ZORlFGVEZWRllGaXVGZXEtRjI2KC1GNTYmRmpzRl10RmdwRjtGTkZRRlRGVkZZRmVxRmVxRmVxRk5GUUZULUYvNiwtRjI2KC1GNTYnRlxxRj5GZW5GaG5GO0ZORlFGVEZWRllGZXdGX3hGZXFGZXFGZXFGZXFGTkZRRlQtRi82JUZORlFGVC8lJmFsaWduR1ElYXhpc0YnL0ZPUSliYXNlbGluZUYnRlEvRlVRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0Zjby8lLGNvbHVtbndpZHRoR0ZNL0ZHRk0vJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUUlzb2xpZH5ub25lfm5vbmV+bm9uZX5ub25lfm5vbmV+bm9uZX5ub25lRicvJSxjb2x1bW5saW5lc0dGX3ovJSZmcmFtZUdRJW5vbmVGJy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRmpuLyUtZXF1YWxjb2x1bW5zR0Zqbi8lLWRpc3BsYXlzdHlsZUdGam4vJSVzaWRlR0ZTLyUwbWlubGFiZWxzcGFjaW5nR0ZcekZlbkZobkY7</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2922" drawlabel="true">
<Input>
<Text-field prompt="D6star1plus &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(sl2R3):
DGinformation(&quot;FrameBaseVectors&quot;):
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1)[i, j] * %[i], i=1..6)), j=1..6)];

%[6];
%%[4], %%[5];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSNtaUdGJDYlUSRXMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUScmcGx1cztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS1GMTYlUSRXMmFGJ0Y0RjdGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiUtRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlItRjE2JVEkVzNhRidGNEY3Rj5GVy1GLDYnRltvRjBGOkZURj5GVy1GLDYoLUYxNiVRI0hhRidGNEY3RjotSSNtbkdGJDYkUSIyRidGPi1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRmVuL0ZTRmZuRl5vRj5GVy1GLDYuLUYxNiVRI1hhRidGNEY3RjotRjE2JVEjWWFGJ0Y0RjdGW29GaG9GXHBGMEZbb0Zob0ZccEZURj5GVy1GLDYmRmJwRltvRmVwRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSZzbDJSM0clKnByb3RlY3RlZEc3IjckNyQ3IyIiJSIiIjckNyMiIiZGMS1GJDYjNyRGKDcjNyQ3IyIiJyEiIi1GJDYjNyRGKDckNyRGL0Y8RjItRiQ2IzckRig3JDckNyMiIiRGMTckRjoiIiMtRiQ2IzckRig3JjckNyNGMUYxNyQ3I0ZKRjE3JEYvISIjNyRGM0ZULUYkNiM3JEYoNyRGTzckRlJGPA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjWGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkwtRiw2JVEjWWFGJ0YvRjJGOQ==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkmc2wyUjNHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiJGLzckNyMiIiMhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSNIYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RJyZwbHVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZOLUkjbW5HRiQ2JFEiMkYnRjstRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUEZZLUYuNiVRJFczYUYnRjFGNEY7LUY4Ni1RIixGJ0Y7Rj0vRkFGM0ZCRkRGRkZIRkpGWC9GUFEsMC4zMzMzMzMzZW1GJy1GIzYuLUYuNiVRI1hhRidGMUY0RjctRi42JVEjWWFGJ0YxRjQtRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk9GUUZVLUYuNiVRJFcxYUYnRjFGNEZmb0ZRRlUtRi42JVEkVzJhRidGMUY0RjsvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GOw==">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSZzbDJSM0clKnByb3RlY3RlZEc3IjckNyQ3IyIiJCIiIjckNyMiIiciIiMtRiQ2IzckRig3JjckNyNGMUYxNyQ3I0Y1RjE3JDcjIiIlISIjNyQ3IyIiJkZB</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section><Presentation-Block>
<Group view="code" labelreference="L2920" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2923" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2925" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2926" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2927" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3"><Font encoding="UTF-8">Case \317\204 = \317\200ki, k odd: Model D.6<Font subscript="true">\342\210\227</Font></Font><Font superscript="true">3</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2943" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">[tau = Pi * I];
rel6 := update(rel5, %);
A6 := eval(A, rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtaUdGJDYlUScmIzk2NDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiPUYnRjcvJSZmZW5jZUdGNi8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Y2LyUqc3ltbWV0cmljR0Y2LyUobGFyZ2VvcEdGNi8lLm1vdmFibGVsaW1pdHNHRjYvJSdhY2NlbnRHRjYvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZOLUYsNiYtSSNtbkdGJDYkUSJJRidGNy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGN0Y+RkBGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQRmVuLUYxNiVRJyYjOTYwO0YnRjRGN0Y3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjdGam5GXW9GN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSNtaUdGJDYlUScmIzk2NDtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiPUYnRjcvJSZmZW5jZUdGNi8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Y2LyUqc3ltbWV0cmljR0Y2LyUobGFyZ2VvcEdGNi8lLm1vdmFibGVsaW1pdHNHRjYvJSdhY2NlbnRHRjYvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZOLUYsNiYtSSNtbkdGJDYkUSJJRidGNy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGN0Y+RkBGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQRmVuLUYxNiVRJyYjOTYwO0YnRjRGN0Y3LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjdGam5GXW9GN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Oi1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmluRl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUZqbjYkRmRvRjlGXW9GYG9GOUZoby1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlb0ZpcEZdb0Zgb0Y5RmhvLUYjNigtRlc2JUZfcUZkcEZib0Zlby1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZcckZpbkY5Rl1vRmBvRjlGaG8tRiM2KC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zlb0ZpcEZdb0Zgb0Y5RmhvLUYjNigtRlc2JUZici1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRmVvRmluRl1vRmBvRjlGaG8tRiM2KC1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjlGZXJGYm9GZW9GZnFGXW9GYG9GOUZoby1GIzYoLUZXNiVGZ3NGXnNGYm9GZW9GaXBGXW9GYG9GOUZoby1GIzYoLUZXNiUtRiw2JVEnJiM5NDc7RidGZm5GOS1GIzYmLUZqbjYkUSIzRidGOUZdb0Zgb0Y5RmJvRmVvRmZxRl1vRmBvRjlGaG8tRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmZxRl1vRmBvRjlGaG8tRiM2KC1GLDYlUScmIzk2NDtGJ0ZmbkY5RmVvLUYjNiYtRmpuNiRRIklGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXHAvRk5GXXAtRiw2JVEnJiM5NjA7RidGZm5GOUY5Rl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Oi1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmluRl1vRmBvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZXNiVGWS1GIzYmLUZqbjYkUSIyRidGOUZdb0Zgb0Y5RmJvRmVvLUZqbjYkRmRvRjlGXW9GYG9GOUZoby1GIzYoLUZXNiUtRiw2JVEnJiM5NDY7RidGZm5GOUZnbkZib0Zlb0ZpcEZdb0Zgb0Y5RmhvLUYjNigtRlc2JUZfcUZkcEZib0Zlby1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZcckZpbkY5Rl1vRmBvRjlGaG8tRiM2KC1GVzYlLUYsNiVRJyYjOTQ5O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zlb0ZpcEZdb0Zgb0Y5RmhvLUYjNigtRlc2JUZici1GIzYmLUZqbjYkUSI1RidGOUZdb0Zgb0Y5RmJvRmVvRmluRl1vRmBvRjlGaG8tRiM2KC1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjlGZXJGYm9GZW9GZnFGXW9GYG9GOUZoby1GIzYoLUZXNiVGZ3NGXnNGYm9GZW9GaXBGXW9GYG9GOUZoby1GIzYoLUZXNiUtRiw2JVEnJiM5NDc7RidGZm5GOS1GIzYmLUZqbjYkUSIzRidGOUZdb0Zgb0Y5RmJvRmVvRmZxRl1vRmBvRjlGaG8tRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmZxRl1vRmBvRjlGaG8tRiM2KC1GLDYlUScmIzk2NDtGJ0ZmbkY5RmVvLUYjNiYtRmpuNiRRIklGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXHAvRk5GXXAtRiw2JVEnJiM5NjA7RidGZm5GOUY5Rl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwRmpuRjlGXm9GYW9GY29GZW9GZ29GaW9GaW9GaW9GaW9GXm9GYW9GY28tRmVuNitGaW9GaW9GYHBGaW9GaW9GaW9GXm9GYW9GY28tRmVuNitGaW9GaW9GaW9GYHBGaW9GaW9GXm9GYW9GY28tRmVuNitGaW9GaW9GaW9GaW9GZ25GaW9GXm9GYW9GY28tRmVuNitGaW9GaW9GaW9GaW9GaW9GYHBGXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ2NTc0MTI3OEYnRlx0Rl90Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvLUZobjYoLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwRmpuRjlGXm9GYW9GY29GZW9GZ29GaW9GaW9GaW9GaW9GXm9GYW9GY28tRmVuNitGaW9GaW9GYHBGaW9GaW9GaW9GXm9GYW9GY28tRmVuNitGaW9GaW9GaW9GYHBGaW9GaW9GXm9GYW9GY28tRmVuNitGaW9GaW9GaW9GaW9GZ25GaW9GXm9GYW9GY28tRmVuNitGaW9GaW9GaW9GaW9GaW9GYHBGXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSZyaWdodEYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zfci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zqci8lJmZyYW1lR0Zqci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR0ZocS8lMG1pbmxhYmVsc3BhY2luZ0dGZ3IvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ2NTc0MTI3OEYnRlx0Rl90Rjk=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 4" layout="Heading 4">Realization</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2951" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">P0 := LinearAlgebra:-DiagonalMatrix([1, I, I, I, 1, I]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvLUZobjYoLUZbbzYkUSJJRidGOUZeb0Zhb0Zjb0Zlb0Znb0Zpb0Zpb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0ZgcEZpb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0ZgcEZpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0Zpb0ZnbkZpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0Zpb0Zpb0ZgcEZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ2NTc0MTM5OEYnRmhzRlt0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvLUZobjYoLUZbbzYkUSJJRidGOUZeb0Zhb0Zjb0Zlb0Znb0Zpb0Zpb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0ZgcEZpb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0ZgcEZpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0Zpb0ZnbkZpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0Zpb0Zpb0ZgcEZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqcS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zlci8lJmZyYW1lR0Zlci8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYnIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ2NTc0MTM5OEYnRmhzRlt0Rjk=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2946" drawlabel="true">
<Input>
<Text-field prompt="D6star &gt; " style="Maple Input" layout="Normal">#Real basis for the fixed-point subalgebra of the anti-involution
D6star3PreBasis := [seq(evalDG(add(P0[i, j] * e||i, i=1..6)), j=1..6)];

#Verify that the basis is fixed by the anti-involution
convert(A6, DGtensor, [[&quot;con_bas&quot;, &quot;cov_bas&quot;], []]):
seq(convert(ContractIndices(%, DGmap(1, conjugate, D6star3PreBasis[i]), [[2, 1]]), DGvector) &amp;minus D6star3PreBasis[i], i=1..nops(D6star3PreBasis));

D6star3Data := LieAlgebraData(D6star3PreBasis, D6star3);
DGsetup(%, [f], [theta]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEwRDZzdGFyM1ByZUJhc2lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ24vRk5GaG4tRiw2JVEjZTJGJ0YvRjJGOUZZLUYjNiZGXW9GYW8tRiw2JVEjZTNGJ0YvRjJGOUZZLUYjNiZGXW9GYW8tRiw2JVEjZTRGJ0YvRjJGOUZZLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZZLUYjNiZGXW9GYW8tRiw2JVEjZTZGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXHFGX3FGOQ==">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiJGMC1GJDYjNyRGKDcjNyQ3IyIiI14jRjAtRiQ2IzckRig3IzckNyMiIiRGOC1GJDYjNyRGKDcjNyQ3IyIiJUY4LUYkNiM3JEYoNyM3JDcjIiImRjAtRiQ2IzckRig3IzckNyMiIidGOA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVUYrRlVGK0ZVRitGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjE=">NigtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSdENnN0YXJHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiIiIiFGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEsRDZzdGFyM0RhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjItRiM2Ky1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5LUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tSSNtbkdGJDYkUSIwRidGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNitGU0ZlbkZqbi1GIzYkLUYsNiVRI2UzRidGL0YyRjlGZ29GXHBGYHBGZHBGOS1GIzYtRlNGZW5Gam4tRiM2JC1GLDYlUSNlNEYnRi9GMkY5RmdvRlxwLUZhcDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5vRl9wRmlwRmRwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccEZgcEZkcEY5LUYjNi1GU0ZlbkZqbi1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZ29GXHBGZXFGaHFGYm9GZHBGOS1GIzYrRlNGYm9Gam5GaXBGZ29GXHBGYHBGZHBGOS1GIzYrRlNGYm9Gam5GYHFGZ29GXHBGYHBGZHBGOS1GIzYuRlNGYm9Gam5GXXJGZ29GXHAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjc0ZlcUZocUZpcEZkcEY5LUYjNi5GU0Zib0ZqbkZkckZnb0ZccEZfc0ZlcUZocUZlbkZkcEY5LUYjNi5GU0ZpcEZqbkZgcUZnb0ZccEZfc0ZlcUZocUZlbkZkcEY5LUYjNi1GU0ZpcEZqbkZdckZnb0ZccEZlcUZocUZib0ZkcEY5LUYjNitGU0ZpcEZqbkZkckZnb0ZccEZgcEZkcEY5LUYjNjFGU0ZgcUZqbkZdckZnb0ZccC1GYXA2JFEiOEYnRjlGaHFGaXAtRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJzRmRzRmVxRmhxRmRyRmRwRjktRiM2LkZTRmBxRmpuRmRyRmdvRlxwRl9zRmVxRmhxRl1yRmRwRjktRiM2LEZTRl1yRmpuRmRyRmdvRlxwRmVxRmhxRmBxRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJKEQ2c3RhcjNHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3LDckNyUiIiIiIiUiIiQiIiM3JDclRjNGK0Y2RjY3JDclRjYiIiZGNSEiIzckNyVGNkYrRjNGPDckNyVGNUY0RjNGPDckNyVGNUY7RjZGNjckNyVGNEY7RjUiIik3JDclRjRGO0YrRjY3JDclRjRGK0Y7Rjw3JDclRjtGK0Y0RjY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STVMaWV+YWxnZWJyYTp+RDZzdGFyM0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2950" drawlabel="true">
<Input>
<Text-field prompt="D6star1plus &gt; " style="Maple Input" layout="Normal">P1 := (1 / 2) * Matrix(
    [[2, 0,  0, 2, 0, 0],
     [0, 2,  0, 0, 2, 0],
     [0, 0,  0, 0, 0, 2],
     [0, 1,  0, 0, 0, 0],
     [1, 0,  0, 0, 0, 0],
     [0, 0, -1, 0, 0, 0]]
);
#Change basis to realize the fixed-point subalgebra as so3 x| R^3
ChangeFrame(D6star3):
[seq(evalDG(add((P0.P1)[i, j] * e||i, i=1..6)), j=1..6)];
so3R3data := LieAlgebraData(%, so3R3);
DGsetup(so3R3data, [Aa, Ba, Ca, WAa, WBa, WCa], [theta]);
MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmduRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmduRmlvRmlvRmduRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmlvRmlvRmlvRmduRl5vRmFvRmNvLUZlbjYrRmlvLUZobjYoLUkmbWZyYWNHRiQ2KEZqbi1GW282JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zdby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcS8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmRwRmlvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFyRmZwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXm9GYW9GY29GZW9GZ29GaW9GaW9GaW9GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmBxL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zkcy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZfdC8lJmZyYW1lR0ZfdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXHRGY3JGZnJGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnUvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ2Nzc2Njk4MkYnRmNyRmZyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmduRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmduRmlvRmlvRmduRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmlvRmlvRmlvRmduRl5vRmFvRmNvLUZlbjYrRmlvLUZobjYoLUkmbWZyYWNHRiQ2KEZqbi1GW282JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zdby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcS8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmRwRmlvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFyRmZwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXm9GYW9GY29GZW9GZ29GaW9GaW9GaW9GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmBxL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zkcy8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZfdC8lJmZyYW1lR0ZfdC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXHRGY3JGZnJGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnUvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODQ2Nzc2Njk4MkYnRmNyRmZyRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNigtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RJyZwbHVzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y+LUZYNiRRIjJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGWi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcby8lKWJldmVsbGVkR0ZCLUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZW8tRjE2JVEjZTVGJ0Y0RjdGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRmRvL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiotRlg2JFEtJkltYWdpbmFyeUk7RidGPkZhby1GMTYlUSNlMkYnRjRGN0Y6LUZVNihGYnBGZW5GaG5Gam5GXW9GX29GYW8tRjE2JVEjZTRGJ0Y0RjdGPkZqby1GLDYnLUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSRmhwRmFvLUYxNiVRI2U2RidGNEY3Rj5Gam8tRiw2JEYwRj5Gam8tRiw2JkZicEZhb0ZlcEY+RmpvLUYsNiZGYnBGYW8tRjE2JVEjZTNGJ0Y0RjdGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNigtSSNtaUdGJDYlUSNlMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RJyZwbHVzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y+LUZYNiRRIjJGJ0Y+LyUubGluZXRoaWNrbmVzc0dGWi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcby8lKWJldmVsbGVkR0ZCLUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGZW8tRjE2JVEjZTVGJ0Y0RjdGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRmRvL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiotRlg2JFEtJkltYWdpbmFyeUk7RidGPkZhby1GMTYlUSNlMkYnRjRGN0Y6LUZVNihGYnBGZW5GaG5Gam5GXW9GX29GYW8tRjE2JVEjZTRGJ0Y0RjdGPkZqby1GLDYnLUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSRmhwRmFvLUYxNiVRI2U2RidGNEY3Rj5Gam8tRiw2JEYwRj5Gam8tRiw2JkZicEZhb0ZlcEY+RmpvLUYsNiZGYnBGYW8tRjE2JVEjZTNGJ0Y0RjdGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqc28zUjNkYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNistRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiQtRiw2JVEjZTNGJ0YvRjJGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNixGU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xRmJvRmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTRGJ0YvRjJGOUZnb0ZccC1JI21uR0YkNiRRIjBGJ0Y5RmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccC1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZXBGOS1GIzYsRlNGZW5Gam5GYnJGZ29GXHBGanBGXXJGZXBGOS1GIzYrRlNGYm9Gam5GYHBGZ29GXHBGZW5GZXBGOS1GIzYsRlNGYm9Gam5GYnFGZ29GXHBGanBGYnJGZXBGOS1GIzYrRlNGYm9Gam5GXXJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYm9Gam5GYnJGZ29GXHBGYnFGZXBGOS1GIzYrRlNGYHBGam5GYnFGZ29GXHBGXXJGZXBGOS1GIzYsRlNGYHBGam5GXXJGZ29GXHBGanBGYnFGZXBGOS1GIzYrRlNGYHBGam5GYnJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYnFGam5GXXJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYnFGam5GYnJGZ29GXHBGZ3FGZXBGOS1GIzYqRlNGXXJGam5GYnJGZ29GXHBGZ3FGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqc28zUjNkYXRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYyLUYjNistRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZZLUYjNiQtRiw2JVEjZTFGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjZTJGJ0YvRjJGOS1GNjYtUSJdRidGOUZWRj5GV0ZCRkRGRkZIRlgvRk5RLDAuMTExMTExMWVtRictRjY2LVEkfj1+RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiQtRiw2JVEjZTNGJ0YvRjJGOS1GLDYlUSMsfkYnRi9GMkY5LUYjNixGU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xRmJvRmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTRGJ0YvRjJGOUZnb0ZccC1JI21uR0YkNiRRIjBGJ0Y5RmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTVGJ0YvRjJGOUZnb0ZccC1GIzYkLUYsNiVRI2U2RidGL0YyRjlGZXBGOS1GIzYsRlNGZW5Gam5GYnJGZ29GXHBGanBGXXJGZXBGOS1GIzYrRlNGYm9Gam5GYHBGZ29GXHBGZW5GZXBGOS1GIzYsRlNGYm9Gam5GYnFGZ29GXHBGanBGYnJGZXBGOS1GIzYrRlNGYm9Gam5GXXJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYm9Gam5GYnJGZ29GXHBGYnFGZXBGOS1GIzYrRlNGYHBGam5GYnFGZ29GXHBGXXJGZXBGOS1GIzYsRlNGYHBGam5GXXJGZ29GXHBGanBGYnFGZXBGOS1GIzYrRlNGYHBGam5GYnJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYnFGam5GXXJGZ29GXHBGZ3FGZXBGOS1GIzYrRlNGYnFGam5GYnJGZ29GXHBGZ3FGZXBGOS1GIzYqRlNGXXJGam5GYnJGZ29GXHBGZ3FGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEzTGllfmFsZ2VicmE6fnNvM1IzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEzTGllfmFsZ2VicmE6fnNvM1IzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2944" drawlabel="true">
<Input>
<Text-field prompt="D6star1plus &gt; " style="Maple Input" layout="Normal">#Compute the subspaces k and d of the fixed-point subalgebra
ChangeFrame(so3R3):
DGinformation(&quot;FrameBaseVectors&quot;):
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1)[i, j] * %[i], i=1..6)), j=1..6)];

(-1 / 2) &amp;mult %[6];
(1 / 2) &amp;mult %%[5], (1 / 2) &amp;mult %%[4];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiQtSSNtaUdGJDYlUSRXQWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvRjhRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRjovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JC1GMTYlUSRXQmFGJ0Y0RjdGOkY8LUYsNiQtRjE2JVEkV0NhRidGNEY3RjpGPC1GLDYqLUkjbW5HRiQ2JFEiMkYnRjotRj02LVExJkludmlzaWJsZVRpbWVzO0YnRjpGQC9GREZCRkVGR0ZJRktGTUZPL0ZTRlEtRjE2JVEjQmFGJ0Y0RjctRj02LVEoJm1pbnVzO0YnRjpGQEZib0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGW3BGW29GX29GV0Y6RjwtRiw2KkZbb0Zfby1GMTYlUSNBYUYnRjRGN0Znb0Zbb0Zfb0YwRjpGPC1GLDYnRmdvRltvRl9vLUYxNiVRI0NhRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSZzbzNSM0clKnByb3RlY3RlZEc3IjcjNyQ3IyIiJSIiIi1GJDYjNyRGKDcjNyQ3IyIiJkYxLUYkNiM3JEYoNyM3JDcjIiInRjEtRiQ2IzckRig3JDckNyMiIiNGRjckRjchIiMtRiQ2IzckRig3JDckNyNGMUZGNyRGL0ZILUYkNiM3JEYoNyM3JDcjIiIkRkg=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEjQ2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvRjNRJ25vcm1hbEYn">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkmc28zUjNHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiQiIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNBYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTi1GLjYlUSRXQWFGJ0YxRjRGOy1GODYtUSIsRidGO0Y9L0ZBRjNGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUYjNiYtRi42JVEjQmFGJ0YxRjRGNy1GLjYlUSRXQmFGJ0YxRjRGOy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7">NiQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSZzbzNSM0clKnByb3RlY3RlZEc3IjckNyQ3IyIiIkYwNyQ3IyIiJSEiIi1GJDYjNyRGKDckNyQ3IyIiI0YwNyQ3IyIiJkY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2956" drawlabel="true">
<Input>
<Text-field prompt="so3R3 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
</Section>
</Section>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L2955" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnL0YzUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/model-N6.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true"><Zoom percentage="125"/>
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart;
with(DifferentialGeometry): with(LieAlgebras): with(Tensor):
alias(gamma=`&amp;gamma;`):</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L2667" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sl2Cn3Cdata := LieAlgebraData([[x, y] = h, [x, h] = -2 * x, [y, h] = 2 * y, [x, t] = s, [y, s] = t, [h, s] = s, [h, t] = -t, [s, t] = u], [x, y, h, u, s, t], sl2Cn3C);
DGsetup(sl2Cn3Cdata, [X, Y, H, U, S, T], [theta]);

MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEsc2wyQ24zQ2RhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjItRiM2Ky1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2JC1GLDYlUSNlMUYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2JC1GLDYlUSNlMkYnRi9GMkY5LUY2Ni1RIl1GJ0Y5RlZGPkZXRkJGREZGRkhGWC9GTlEsMC4xMTExMTExZW1GJy1GNjYtUSR+PX5GJ0Y5RjtGPkZARkJGREZGRkhGXm8vRk5GX28tRiM2JC1GLDYlUSNlM0YnRi9GMkY5LUYsNiVRIyx+RidGL0YyRjktRiM2LkZTRmVuRmpuRmBwRmdvRlxwLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnEtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5vRl9wRmVuRmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTRGJ0YvRjJGOUZnb0ZccC1GYXE2JFEiMEYnRjlGZXBGOS1GIzYrRlNGZW5Gam4tRiM2JC1GLDYlUSNlNUYnRi9GMkY5RmdvRlxwRl5yRmVwRjktRiM2K0ZTRmVuRmpuLUYjNiQtRiw2JVEjZTZGJ0YvRjJGOUZnb0ZccEZjckZlcEY5LUYjNi1GU0Zib0ZqbkZgcEZnb0ZccEZgcUZkcUZib0ZlcEY5LUYjNitGU0Zib0ZqbkZpcUZnb0ZccEZeckZlcEY5LUYjNitGU0Zib0ZqbkZjckZnb0ZccEZqckZlcEY5LUYjNitGU0Zib0ZqbkZqckZnb0ZccEZeckZlcEY5LUYjNitGU0ZgcEZqbkZpcUZnb0ZccEZeckZlcEY5LUYjNitGU0ZgcEZqbkZjckZnb0ZccEZjckZlcEY5LUYjNixGU0ZgcEZqbkZqckZnb0ZccEZqcEZqckZlcEY5LUYjNitGU0ZpcUZqbkZjckZnb0ZccEZeckZlcEY5LUYjNitGU0ZpcUZqbkZqckZnb0ZccEZeckZlcEY5LUYjNipGU0ZjckZqbkZqckZnb0ZccEZpcUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEsc2wyQ24zQ2RhdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNjEtRiM2Ki1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORlktRiM2Iy1GLDYlUSNlMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiMtRiw2JVEjZTJGJ0YvRjItRjY2LVEiXUYnRjlGVkY+RldGQkZERkZGSEZYL0ZOUSwwLjExMTExMTFlbUYnLUY2Ni1RJH49fkYnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GIzYjLUYsNiVRI2UzRidGL0YyLUYsNiVRIyx+RidGL0YyLUYjNi1GU0ZlbkZqbkZgcEZnb0ZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeb0ZfcEZlbkZlcC1GIzYqRlNGZW5Gam4tRiM2Iy1GLDYlUSNlNEYnRi9GMkZnb0ZccC1GYXE2JFEiMEYnRjlGZXAtRiM2KkZTRmVuRmpuLUYjNiMtRiw2JVEjZTVGJ0YvRjJGZ29GXHBGXnJGZXAtRiM2KkZTRmVuRmpuLUYjNiMtRiw2JVEjZTZGJ0YvRjJGZ29GXHBGY3JGZXAtRiM2LEZTRmJvRmpuRmBwRmdvRlxwRmBxRmRxRmJvRmVwLUYjNipGU0Zib0ZqbkZpcUZnb0ZccEZeckZlcC1GIzYqRlNGYm9Gam5GY3JGZ29GXHBGanJGZXAtRiM2KkZTRmJvRmpuRmpyRmdvRlxwRl5yRmVwLUYjNipGU0ZgcEZqbkZpcUZnb0ZccEZeckZlcC1GIzYqRlNGYHBGam5GY3JGZ29GXHBGY3JGZXAtRiM2K0ZTRmBwRmpuRmpyRmdvRlxwRmpwRmpyRmVwLUYjNipGU0ZpcUZqbkZjckZnb0ZccEZeckZlcC1GIzYqRlNGaXFGam5GanJGZ29GXHBGXnJGZXAtRiM2KUZTRmNyRmpuRmpyRmdvRlxwRmlx</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVE1TGllfmFsZ2VicmE6fnNsMkNuM0NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknbXN0eWxlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiYtSSdtdGFibGVHRiQ2PC1JJG10ckdGJDYsLUkkbXRkR0YkNigtSSVtcm93R0YkNictSSZtdGV4dEdGJDYkUShzbDJDbjNDRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYyNigtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjEuMHB4RicvJSZkZXB0aEdGRS8lKmxpbmVicmVha0dRJWF1dG9GJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdRJnJpZ2h0RicvJStncm91cGFsaWduR0ZQLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRlgvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRjtGTkZRRlRGVkZZLUYyNigtSSNtaUdGJDYlUSJYRicvJSdpdGFsaWNHUSV0cnVlRicvRjxRJ2l0YWxpY0YnRk5GUUZURlZGWS1GMjYoLUZebzYlUSJZRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRIkhGJ0Zhb0Zkb0ZORlFGVEZWRlktRjI2KC1GXm82JVEiVUYnRmFvRmRvRk5GUUZURlZGWS1GMjYoLUZebzYlUSJTRidGYW9GZG9GTkZRRlRGVkZZLUYyNigtRl5vNiVRIlRGJ0Zhb0Zkb0ZORlFGVEZWRllGTkZRRlQtRi82LC1GMjYoLUY1NidGXW9GPkZlbkZobkY7Rk5GUUZURlZGWS1GMjYoLUkjbW5HRiQ2JFEiMEYnRjtGTkZRRlRGVkZZLUYyNigtRjU2JEZdcEY7Rk5GUUZURlZGWS1GMjYoLUY1NictSSNtb0dGJDYtUSgmbWludXM7RidGOy8lJmZlbmNlR0Zqbi8lKnNlcGFyYXRvckdGam4vJSlzdHJldGNoeUdGam4vJSpzeW1tZXRyaWNHRmpuLyUobGFyZ2VvcEdGam4vJS5tb3ZhYmxlbGltaXRzR0Zqbi8lJ2FjY2VudEdGam4vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zncy1GaHE2JFEiMkYnRjstRmRyNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y7RmdyRmlyRltzRl1zRl9zRmFzRmNzL0Zmc1EmMC4wZW1GJy9GaXNGYXRGXW9GO0ZORlFGVEZWRllGZXFGZXEtRjI2KC1GNTYkRmdwRjtGTkZRRlRGVkZZRk5GUUZULUYvNiwtRjI2KC1GNTYnRmhvRj5GZW5GaG5GO0ZORlFGVEZWRlktRjI2KC1GNTYlRmNyRl1wRjtGTkZRRlRGVkZZRmVxLUYyNigtRjU2JkZqc0ZddEZob0Y7Rk5GUUZURlZGWUZlcS1GMjYoLUY1NiRGXHFGO0ZORlFGVEZWRllGZXFGTkZRRlQtRi82LC1GMjYoLUY1NidGXXBGPkZlbkZobkY7Rk5GUUZURlZGWS1GMjYoLUY1NiZGanNGXXRGXW9GO0ZORlFGVEZWRlktRjI2KC1GNTYnRmNyRmpzRl10RmhvRjtGTkZRRlRGVkZZRmVxRmVxRmN0LUYyNigtRjU2JUZjckZccUY7Rk5GUUZURlZGWUZORlFGVC1GLzYsLUYyNigtRjU2J0ZicEY+RmVuRmhuRjtGTkZRRlRGVkZZRmVxRmVxRmVxRmVxRmVxRmVxRk5GUUZULUYvNiwtRjI2KC1GNTYnRmdwRj5GZW5GaG5GO0ZORlFGVEZWRllGZXFGZ3YtRjI2KC1GNTYlRmNyRmdwRjtGTkZRRlRGVkZZRmVxRmVxLUYyNigtRjU2JEZicEY7Rk5GUUZURlZGWUZORlFGVC1GLzYsLUYyNigtRjU2J0ZccUY+RmVuRmhuRjtGTkZRRlRGVkZZRmd3RmVxRmV1RmVxLUYyNigtRjU2JUZjckZicEY7Rk5GUUZURlZGWUZlcUZORlFGVC1GLzYlRk5GUUZULyUmYWxpZ25HUSVheGlzRicvRk9RKWJhc2VsaW5lRidGUS9GVVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmNvLyUsY29sdW1ud2lkdGhHRk0vRkdGTS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRSXNvbGlkfm5vbmV+bm9uZX5ub25lfm5vbmV+bm9uZX5ub25lfm5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zfei8lJmZyYW1lR1Elbm9uZUYnLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGam4vJS1lcXVhbGNvbHVtbnNHRmpuLyUtZGlzcGxheXN0eWxlR0Zqbi8lJXNpZGVHRlMvJTBtaW5sYWJlbHNwYWNpbmdHRlx6RmVuRmhuRjs=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2754" drawlabel="true">
<Input>
<Text-field prompt="sl2Cn3C &gt; " style="Maple Input" layout="Normal">adaptedBasis := evalDG([3 * T, U, 2 * U + 3 * S, Y - U - S, H, X]);
LieAlgebraData(adaptedBasis, N6);
DGsetup(%);

N6basis := DGinformation(&quot;FrameBaseVectors&quot;);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtYWRhcHRlZEJhc2lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNiYtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRIlRGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEiVUYnRi9GMkY5Rl1vLUYjNiotRlc2JFEiMkYnRjlGWkZlby1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXBGVkZaLUYsNiVRIlNGJ0YvRjJGOUZdby1GIzYoLUYsNiVRIllGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZlb0ZbcUZjcEY5Rl1vLUYjNiQtRiw2JVEiSEYnRi9GMkY5Rl1vLUYjNiQtRiw2JVEiWEYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZocUZbckY5">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSShzbDJDbjNDRyUqcHJvdGVjdGVkRzciNyM3JDcjIiInIiIkLUYkNiM3JEYoNyM3JDcjIiIlIiIiLUYkNiM3JEYoNyQ3JEY3IiIjNyQ3IyIiJkYxLUYkNiM3JEYoNyU3JDcjRj9GOTckRjchIiI3JEZBRkotRiQ2IzckRig3IzckNyNGMUY5LUYkNiM3JEYoNyM3JDcjRjlGOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUYjNistSSNtb0dGJDYtUSJbRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSV0cnVlRicvJSpzZXBhcmF0b3JHUSZmYWxzZUYnLyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRkYtRiM2JC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHRjYvRjJRJ2l0YWxpY0YnRjEtRi42LVEiLEYnRjEvRjVGOS9GOEY2L0Y7RjlGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSFEsMC4zMzMzMzMzZW1GJy1GIzYkLUZMNiVRI2UyRidGT0ZRRjEtRi42LVEiXUYnRjFGNEY3RjpGPEY+RkBGQkZEL0ZIUSwwLjExMTExMTFlbUYnLUYuNi1RJH49fkYnRjFGVkY3RlhGPEY+RkBGQkZZL0ZIRlotSSNtbkdGJDYkUSIwRidGMS1GTDYlUSMsfkYnRk9GUUYxLUYjNi5GLUZJRlMtRiM2JC1GTDYlUSNlM0YnRk9GUUYxRlxvRmFvLUYuNi1RKCZtaW51cztGJ0YxRlZGN0ZYRjxGPkZARkIvRkVRLDAuMjIyMjIyMmVtRicvRkhGZ3AtRmZvNiRRIjlGJ0YxLUYuNi1RMSZJbnZpc2libGVUaW1lcztGJ0YxRlZGN0ZYRjxGPkZARkJGWUZkb0ZnbkZpb0YxLUYjNi1GLUZJRlMtRiM2JC1GTDYlUSNlNEYnRk9GUUYxRlxvRmFvLUZmbzYkUSIzRidGMUZccUZnbkZpb0YxLUYjNitGLUZJRlMtRiM2JC1GTDYlUSNlNUYnRk9GUUYxRlxvRmFvRklGaW9GMS1GIzYvRi1GSUZTLUYjNiQtRkw2JVEjZTZGJ0ZPRlFGMUZcb0Zhby1GZm82JFEiMkYnRjFGXHFGZ25GY3BGXnBGaW9GMS1GIzYrRi1GZ25GU0ZecEZcb0Zhb0Zlb0Zpb0YxLUYjNitGLUZnbkZTRmFxRlxvRmFvRmVvRmlvRjEtRiM2K0YtRmduRlNGW3JGXG9GYW9GZW9GaW9GMS1GIzYrRi1GZ25GU0ZickZcb0Zhb0Zlb0Zpb0YxLUYjNixGLUZecEZTRmFxRlxvRmFvRmNwRklGaW9GMS1GIzYvRi1GXnBGU0ZbckZcb0Zhb0ZnckZccUZnbkZjcEZecEZpb0YxLUYjNitGLUZecEZTRmJyRlxvRmFvRmVvRmlvRjEtRiM2L0YtRmFxRlNGW3JGXG9GYW9GXnAtRi42LVEnJnBsdXM7RidGMUZWRjdGWEY8Rj5GQEZCRmZwRmhwRmdyRlxxRmFxRmlvRjEtRiM2LEYtRmFxRlNGYnJGXG9GYW9GY3BGW3JGaW9GMS1GIzYsRi1GW3JGU0ZickZcb0Zhb0ZnckZccUZickYxRjE=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJI042R0YkNyQiIic9RiRJJmZhbHNlRyUqcHJvdGVjdGVkR0VcW2whNy43JDclIiIiIiIkIiIjISIqNyQ3JUYzIiIlRjVGNDckNyVGMyIiJkYzRjM3JDclRjNGK0Y1RjU3JDclRjNGK0Y0ISIiNyQ3JUY0RjlGM0ZBNyQ3JUY0RjxGNUY1NyQ3JUY0RjxGNEZBNyQ3JUY5RjxGNEYzNyQ3JUY5RjxGOUY1NyQ3JUY5RitGPEZBNyQ3JUY8RitGK0Y1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STBMaWV+YWxnZWJyYTp+TjZHNiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoTjZiYXNpc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYkLUYsNiVRI2UxRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2UyRidGL0YyRjlGWS1GIzYkLUYsNiVRI2UzRidGL0YyRjlGWS1GIzYkLUYsNiVRI2U0RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U1RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmRwRmdwRjk=">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIkYwLUYkNiM3JEYoNyM3JDcjIiIjRjAtRiQ2IzckRig3IzckNyMiIiRGMC1GJDYjNyRGKDcjNyQ3IyIiJUYwLUYkNiM3JEYoNyM3JDcjIiImRjAtRiQ2IzckRig3IzckNyMiIidGMA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2693" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#Adaptation of adaptedBasis
      k := [e6];
      d := [e4, e5, e6];
     dd := CanonicalBasis(BracketOfSubspaces(d, d)):
dplusdd := CanonicalBasis(DGbasis(map(op, [dd, d])));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEia0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRllGZm5GOQ==">NyMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJyIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzYkLUYsNiVRI2U0RidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U1RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRjk=">NyUtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJSIiIi1GJDYjNyRGKDcjNyQ3IyIiJkYxLUYkNiM3JEYoNyM3JDcjIiInRjE=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoZHBsdXNkZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1GIzYkLUYsNiVRI2UzRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2U0RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U1RidGL0YyRjlGWS1GIzYkLUYsNiVRI2U2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRjk=">NyYtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJCIiIi1GJDYjNyRGKDcjNyQ3IyIiJUYxLUYkNiM3JEYoNyM3JDcjIiImRjEtRiQ2IzckRig3IzckNyMiIidGMQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2694" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#Some subspaces that must be preserved by anti-involutions
Center();
r := CanonicalBasis(Radical());
CanonicalBasis(IntersectSubspaces([r, dplusdd]));
CanonicalBasis(BracketOfSubspaces(k, d));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiQtSSNtaUdGJDYlUSNlMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIyIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzYkLUYsNiVRI2UxRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRI2UyRidGL0YyRjlGWS1GIzYkLUYsNiVRI2UzRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRjk=">NyUtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIkYwLUYkNiM3JEYoNyM3JDcjIiIjRjAtRiQ2IzckRig3IzckNyMiIiRGMA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiQtSSNtaUdGJDYlUSNlM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJCIiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiQtSSNtaUdGJDYlUSNlNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkLUYxNiVRI2U2RidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NyQtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiJiIiIi1GJDYjNyRGKDcjNyQ3IyIiJ0Yx</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Classification of involutions up to equivalence</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2698" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#Since the basis {e_i} is adapted, any involution has the following form:
A := Matrix([[alpha[1], beta[1], 0, 0, 0, 0], [alpha[2], beta[2], 0, 0, 0, 0], [alpha[3], beta[3], gamma[3], 0, 0, 0], [alpha[4], beta[4], gamma[4], delta[4], epsilon[4], 0], [alpha[5], beta[5], gamma[5], delta[5], epsilon[5], 0], [alpha[6], beta[6], gamma[6], delta[6], epsilon[6], zeta]]):

#Automorphisms preserve the center, span{e2}
A[1, 2] := 0:
for i from 3 to 6 do
    A[i, 2] := 0;
od:

#Automorphisms preserve the radical, span{e1, e2, e3}
for i from 4 to 6 do
    for j from 1 to 3 do
        A[i, j] := 0;
    od:
od:

#Automorphisms preserve span {e5, e6}
A[4, 5] := 0:

#Any involution thus has the following form
A;

LinearAlgebra:-Determinant(A);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLzYmLUkjbW5HRiQ2JFEiMUYnRkQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkNGRC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZXLyUrZ3JvdXBhbGlnbkdGVy8lKHJvd3NwYW5HRkwvJStjb2x1bW5zcGFuR0ZMLUY4NigtRko2JEZURkRGVUZYRlpGZm5GaG5Gam5Gam5Gam5Gam5GVUZYRlotRjU2Ky1GODYoLUY7NiVGPS1GLzYmLUZKNiRRIjJGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlLUY+NiVRJyYjOTQ2O0YnRkFGREZkb0ZSRlVGWEZaRmZuRmhuRmpuRmpuRmpuRmpuRlVGWEZaLUY1NistRjg2KC1GOzYlRj0tRi82Ji1GSjYkUSIzRidGREZNRlBGREZSRlVGWEZaRmZuRmhuRmpuLUY4NigtRjs2JS1GPjYlUScmIzk0NztGJ0ZBRkRGZnBGUkZVRlhGWkZmbkZobkZqbkZqbkZqbkZVRlhGWi1GNTYrRmpuRmpuRmpuLUY4NigtRjs2JS1GPjYlUScmIzk0ODtGJ0ZBRkQtRi82Ji1GSjYkUSI0RidGREZNRlBGREZSRlVGWEZaRmZuRmhuRmpuRmpuRlVGWEZaLUY1NitGam5Gam5Gam4tRjg2KC1GOzYlRmhxLUYvNiYtRko2JFEiNUYnRkRGTUZQRkRGUkZVRlhGWkZmbkZobi1GODYoLUY7NiUtRj42JVEnJiM5NDk7RidGQUZERmZyRlJGVUZYRlpGZm5GaG5Gam5GVUZYRlotRjU2K0ZqbkZqbkZqbi1GODYoLUY7NiVGaHEtRi82Ji1GSjYkUSI2RidGREZNRlBGREZSRlVGWEZaRmZuRmhuLUY4NigtRjs2JUZfc0Zoc0ZSRlVGWEZaRmZuRmhuLUY4NigtRj42JVEnJiM5NTA7RidGQUZERlVGWEZaRmZuRmhuRlVGWEZaLyUmYWxpZ25HUSVheGlzRicvRlZRKWJhc2VsaW5lRicvRllRJ2NlbnRlckYnL0ZlblEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZkdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zfdi8lJmZyYW1lR0Zfdi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkMvJS1lcXVhbGNvbHVtbnNHRkMvJS1kaXNwbGF5c3R5bGVHRkMvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXHZGTUZQRkRGRC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJ3LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzgyNDI3NzM1ODJGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GLzYmLUkjbW5HRiQ2JFEiMUYnRkQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkNGRC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZXLyUrZ3JvdXBhbGlnbkdGVy8lKHJvd3NwYW5HRkwvJStjb2x1bW5zcGFuR0ZMLUY4NigtRko2JEZURkRGVUZYRlpGZm5GaG5Gam5Gam5Gam5Gam5GVUZYRlotRjU2Ky1GODYoLUY7NiVGPS1GLzYmLUZKNiRRIjJGJ0ZERk1GUEZERlJGVUZYRlpGZm5GaG4tRjg2KC1GOzYlLUY+NiVRJyYjOTQ2O0YnRkFGREZkb0ZSRlVGWEZaRmZuRmhuRmpuRmpuRmpuRmpuRlVGWEZaLUY1NistRjg2KC1GOzYlRj0tRi82Ji1GSjYkUSIzRidGREZNRlBGREZSRlVGWEZaRmZuRmhuRmpuLUY4NigtRjs2JS1GPjYlUScmIzk0NztGJ0ZBRkRGZnBGUkZVRlhGWkZmbkZobkZqbkZqbkZqbkZVRlhGWi1GNTYrRmpuRmpuRmpuLUY4NigtRjs2JS1GPjYlUScmIzk0ODtGJ0ZBRkQtRi82Ji1GSjYkUSI0RidGREZNRlBGREZSRlVGWEZaRmZuRmhuRmpuRmpuRlVGWEZaLUY1NitGam5Gam5Gam4tRjg2KC1GOzYlRmhxLUYvNiYtRko2JFEiNUYnRkRGTUZQRkRGUkZVRlhGWkZmbkZobi1GODYoLUY7NiUtRj42JVEnJiM5NDk7RidGQUZERmZyRlJGVUZYRlpGZm5GaG5Gam5GVUZYRlotRjU2K0ZqbkZqbkZqbi1GODYoLUY7NiVGaHEtRi82Ji1GSjYkUSI2RidGREZNRlBGREZSRlVGWEZaRmZuRmhuLUY4NigtRjs2JUZfc0Zoc0ZSRlVGWEZaRmZuRmhuLUY4NigtRj42JVEnJiM5NTA7RidGQUZERlVGWEZaRmZuRmhuRlVGWEZaLyUmYWxpZ25HUSVheGlzRicvRlZRKWJhc2VsaW5lRicvRllRJ2NlbnRlckYnL0ZlblEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHUSV0cnVlRicvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZkdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zfdi8lJmZyYW1lR0Zfdi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkMvJS1lcXVhbGNvbHVtbnNHRkMvJS1kaXNwbGF5c3R5bGVHRkMvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXHZGTUZQRkRGRC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJ3LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzgyNDI3NzM1ODJGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NDU7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYmLUkjbW5HRiQ2JFEiMUYnRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGNS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZaLUYsNiUtRi82JVEnJiM5NDY7RidGMkY1LUYjNiYtRjs2JFEiMkYnRjVGPkZBRjVGQ0ZGLUYsNiUtRi82JVEnJiM5NDc7RidGMkY1LUYjNiYtRjs2JFEiM0YnRjVGPkZBRjVGQ0ZGLUYsNiUtRi82JVEnJiM5NDg7RidGMkY1LUYjNiYtRjs2JFEiNEYnRjVGPkZBRjVGQ0ZGLUYsNiUtRi82JVEnJiM5NDk7RidGMkY1LUYjNiYtRjs2JFEiNUYnRjVGPkZBRjVGQ0ZGLUYvNiVRJyYjOTUwO0YnRjJGNUY1">Ki4mSSZhbHBoYUc2IjYjIiIiRicmSSViZXRhR0YlNiMiIiNGJyZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRicmSSZkZWx0YUdGJTYjIiIlRicmSShlcHNpbG9uR0YlNiMiIiZGJ0klemV0YUdGJUYn</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2702" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#Arbitrary basis
newBasis := [seq(evalDG(add(A[j, i] * e||j, j=1..6)), i=1..6)];


#Lie bracket structure constants
C := Array(1..6, 1..6, 1..6,
        proc (i, j, k) options operator, arrow;
            Tools:-DGinfo([i, j, k], &quot;LieBracketStructureFunction&quot;)
        end proc
      );
{seq(seq(LieBracket(e||i, e||j) &amp;minus add(C[i, j, k] &amp;mult e||k, k=1..6), j = i+1..6), i= 1..6)};

#Impose conditions in rel and computes sigma_{ij}; if A defines an involution the coefficients of the vector must vanish (for all, i, j)
sigma := (i, j, rel) -&gt; map(factor,DGsimplify(eval(LieBracket(newBasis[i], newBasis[j]) &amp;minus add(C[i, j, k] &amp;mult newBasis[k], k=1..6), rel))):

#Impose the conditions on newRel to simplify those in oldRel and then appends newRel to those conditions
update := (oldRel, newRel) -&gt; [op(eval(oldRel, newRel)), op(newRel)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpbmV3QmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSgmYWxwaGE7RicvRjBGPUY5LUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRI2UxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GVzYlRlktRmhuNiRRIjJGJ0Y5RltvRl5vLUYsNiVRI2UyRidGL0YyRmdvLUZXNiVGWS1GaG42JFEiM0YnRjlGW29GXm8tRiw2JVEjZTNGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmFvL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRlc2JS1GLDYlUScmYmV0YTtGJ0ZmbkY5Rl9wRltvRl5vRmJwRjlGXXEtRiM2Ji1GVzYlLUYsNiVRKCZnYW1tYTtGJ0ZmbkY5RmdwRltvRl5vRmpwRjlGXXEtRiM2Li1GVzYlLUYsNiVRKCZkZWx0YTtGJ0ZmbkY5LUZobjYkUSI0RidGOUZbb0Zeby1GLDYlUSNlNEYnRi9GMkZnby1GVzYlRmVyLUZobjYkUSI1RidGOUZbb0Zeby1GLDYlUSNlNUYnRi9GMkZnby1GVzYlRmVyLUZobjYkUSI2RidGOUZbb0Zeby1GLDYlUSNlNkYnRi9GMkY5Rl1xLUYjNiotRlc2JS1GLDYlUS0mdmFyZXBzaWxvbjtGJ0ZmbkY5RmBzRltvRl5vRmNzRmdvLUZXNiVGYnRGaHNGW29GXm9GW3RGOUZdcS1GIzYmLUYsNiVRJyYjOTUwO0YnRmZuRjlGXm9GW3RGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXHVGX3VGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpbmV3QmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi0tRiM2LS1JJW1zdWJHRiQ2JS1GLDYlUSgmYWxwaGE7RicvRjBGPUY5LUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRI2UxRidGL0YyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcC1GVzYlRlktRmhuNiRRIjJGJ0Y5RltvRl5vLUYsNiVRI2UyRidGL0YyRmdvLUZXNiVGWS1GaG42JFEiM0YnRjlGW29GXm8tRiw2JVEjZTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZhby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYlLUZXNiUtRiw2JVEnJmJldGE7RidGZm5GOUZfcEZbb0Zeb0ZicEZdcS1GIzYlLUZXNiUtRiw2JVEoJmdhbW1hO0YnRmZuRjlGZ3BGW29GXm9GanBGXXEtRiM2LS1GVzYlLUYsNiVRKCZkZWx0YTtGJ0ZmbkY5LUZobjYkUSI0RidGOUZbb0Zeby1GLDYlUSNlNEYnRi9GMkZnby1GVzYlRmVyLUZobjYkUSI1RidGOUZbb0Zeby1GLDYlUSNlNUYnRi9GMkZnby1GVzYlRmVyLUZobjYkUSI2RidGOUZbb0Zeby1GLDYlUSNlNkYnRi9GMkZdcS1GIzYpLUZXNiUtRiw2JVEtJnZhcmVwc2lsb247RidGZm5GOUZgc0Zbb0Zeb0Zjc0Znby1GVzYlRmJ0RmhzRltvRl5vRlt0Rl1xLUYjNiUtRiw2JVEnJnpldGE7RidGZm5GOUZeb0ZbdEY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYmLUkkbXRkR0YkNigtRiM2Ji1GLDYlUTV+MS4uNn54fjEuLjZ+eH4xLi42fkYnRi9GMi1GLDYlUSZBcnJheUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZW8vJStncm91cGFsaWduR0Zlby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEsRGF0YX5UeXBlOn5GJ0YvRjItRiw2JVEpYW55dGhpbmdGJ0YvRjJGYG9GOUZjb0Zmb0Zob0Zqb0ZdcEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEqU3RvcmFnZTp+RidGL0YyLUYsNiVRLHJlY3Rhbmd1bGFyRidGL0YyRmBvRjlGY29GZm9GaG9Gam9GXXBGY29GZm9GaG8tRlk2Ji1GZm42KC1GIzYmLUYsNiVRKE9yZGVyOn5GJ0YvRjItRiw2JVEuRm9ydHJhbl9vcmRlckYnRi9GMkZgb0Y5RmNvRmZvRmhvRmpvRl1wRmNvRmZvRmhvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Znb1EnY2VudGVyRicvRmlvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zoc0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUrYWN0aW9udHlwZUdRLWJyb3dzZXJ0YWJsZUYnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODI0Mjc2MzQ3MEYnRmBvLyUpcmVhZG9ubHlHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNiYtSSdtdGFibGVHRiQ2OC1JJG10ckdGJDYmLUkkbXRkR0YkNigtRiM2Ji1GLDYlUTV+MS4uNn54fjEuLjZ+eH4xLi42fkYnRi9GMi1GLDYlUSZBcnJheUYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGZW8vJStncm91cGFsaWduR0Zlby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZccEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEsRGF0YX5UeXBlOn5GJ0YvRjItRiw2JVEpYW55dGhpbmdGJ0YvRjJGYG9GOUZjb0Zmb0Zob0Zqb0ZdcEZjb0Zmb0Zoby1GWTYmLUZmbjYoLUYjNiYtRiw2JVEqU3RvcmFnZTp+RidGL0YyLUYsNiVRLHJlY3Rhbmd1bGFyRidGL0YyRmBvRjlGY29GZm9GaG9Gam9GXXBGY29GZm9GaG8tRlk2Ji1GZm42KC1GIzYmLUYsNiVRKE9yZGVyOn5GJ0YvRjItRiw2JVEuRm9ydHJhbl9vcmRlckYnRi9GMkZgb0Y5RmNvRmZvRmhvRmpvRl1wRmNvRmZvRmhvLyUmYWxpZ25HUSVheGlzRicvRmRvUSliYXNlbGluZUYnL0Znb1EnY2VudGVyRicvRmlvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmBzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRlt0LyUmZnJhbWVHRlt0LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zoc0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUrYWN0aW9udHlwZUdRLWJyb3dzZXJ0YWJsZUYnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODI0Mjc2MzQ3MEYnRmBvLyUpcmVhZG9ubHlHRj1GOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCMtSSRfREdHNiI2IzckNyVRJ3ZlY3RvcjYiSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEndXBkYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnb2xkUmVsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnbmV3UmVsRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSgmIzg1OTQ7RidGOUY7Rj5GQEZCRkRGRkZIRmduL0ZORmhuLUZSNiYtRiM2KC1GIzYoLUYsNiVRI29wRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZmby1GUjYkLUYjNiYtRiM2KC1GLDYlUSVldmFsRidGL0YyRmBwRlFGXm9GYW9GOUZeb0Zhb0Y5RjlGXm9GYW9GOUZZLUYjNihGXXBGYHAtRlI2JC1GIzYmRltvRl5vRmFvRjlGOUZeb0Zhb0Y5Rl5vRmFvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zeb0Zhb0Y5Rl5vRmFvRjk=">Zio2JEknb2xkUmVsRzYiSSduZXdSZWxHRiVGJTYkSSlvcGVyYXRvckdGJUkmYXJyb3dHRiVGJTckLUkjb3BHJSpwcm90ZWN0ZWRHNiMtSSVldmFsR0YtRiMtRiw2I0YmRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2701" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">rel0 := [];

sigma(5, 6, rel0);
[epsilon[5] = 1];
rel1 := update(rel0, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRldGWkY5">NyI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRJyYjOTUwO0YnLyUnaXRhbGljR0Y6RjFGNC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZNNiVRLSZ2YXJlcHNpbG9uO0YnRlBGMS1GLjYkUSI1RidGMS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY1Ni1RKCZtaW51cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGYW8tRi42JFEiMUYnRjFGMUYxRjFGNC1GTTYlUSNlNkYnL0ZRUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjE=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjTjZHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIicsJCooIiIjIiIiSSV6ZXRhR0YkRjMsJiZJKGVwc2lsb25HRiQ2IyIiJkYzRjMhIiJGM0Yz</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvJkkoZXBzaWxvbkc2IjYjIiImIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NyMvJkkoZXBzaWxvbkc2IjYjIiImIiIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2700" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">sigma(3, 5, rel1);
sigma(4, 5, rel1);
[beta[2] = delta[4], gamma[3] = delta[4]];
rel2 := update(rel1, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYjNiYtSSNtbkdGJDYkUSIyRidGMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi9GNkY6RjgvRjxGOkY9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlgtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZ2FtbWE7RicvJSdpdGFsaWNHRjpGMi1GTzYkUSIzRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjItRiw2LVEoJm1pbnVzO0YnRjJGVUY4RlZGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZnby1GIzYmRk5GUi1GZW42JS1GaG42JVEnJmJldGE7RidGW29GMkZORmBvRjJGMi1GLDYuUSIpRidGL0YyRjVGOEY7Rj1GP0ZBRkNGRUZIRlItRmhuNiVRI2UyRicvRlxvRjcvRjNRJ2l0YWxpY0YnRjI=">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjTjZHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiMsJiomRi8iIiImSSZnYW1tYUdGKjYjIiIkRjJGMiomRi9GMiZJJWJldGFHRiQ2I0YvRjIhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYsNi5RIihGJy8lJXNpemVHUSI4RidGLy9GM1EldHJ1ZUYnRjUvRjhGTUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRlAtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRKCZnYW1tYTtGJy8lJ2l0YWxpY0dGNEYvLUkjbW5HRiQ2JFEiM0YnRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YrLUZVNiUtRlg2JVEoJmRlbHRhO0YnRmVuRi8tRmhuNiRRIjRGJ0YvRltvRi8tRiw2LlEiKUYnRklGL0ZMRjVGTkY5RjtGPUY/Rk9GUS1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRl1wLUZYNiVRI2UzRicvRmZuRk0vRjBRJ2l0YWxpY0YnRitGRi1GIzYmLUYjNiZGXm9GaW8tRlU2JS1GWDYlUS0mdmFyZXBzaWxvbjtGJ0ZlbkYvLUZobjYkUSI2RidGL0Zbb0YvLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GaG42JFEiMkYnRi9GaW8tRlU2JUZgby1GaG42JFEiNUYnRi9GW29GL0YvRmZvRmlvLUZYNiVRI2U1RidGYnBGY3BGYXFGRi1GIzYmLUYjNihGZnFGaW9GaXFGaW9GaXBGL0YrLUYjNiZGY29GaW8tRlU2JUZgb0ZecUZbb0YvRi9GZm9GaW8tRlg2JVEjZTZGJ0ZicEZjcEYv">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjTjZHJSpwcm90ZWN0ZWRHNyI3JTckNyMiIiQsJiZJJmdhbW1hR0YqNiNGLyEiIiZJJmRlbHRhR0YkNiMiIiUiIiI3JDcjIiImLCYqJkY1RjkmSShlcHNpbG9uR0YkNiMiIidGOUY0KiYiIiNGOSZGNjYjRjxGOUY0NyQ3I0ZCLCYqKEZERjlGRUY5Rj9GOUY5KiZGOEY5JkY2RkFGOUY0</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvJkklYmV0YUc2IjYjIiIjJkkmZGVsdGFHRiY2IyIiJS8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ki1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjktRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlby1GVzYlLUYsNiVRJyYjOTQ4O0YnRmZuRjktRiM2Ji1Gam42JFEiNEYnRjlGXW9GYG9GOUZib0Zdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW9GX3FGXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NyUvJkkoZXBzaWxvbkc2IjYjIiImIiIiLyZJJWJldGFHRiY2IyIiIyZJJmRlbHRhR0YmNiMiIiUvJkkmZ2FtbWFHJSpwcm90ZWN0ZWRHNiMiIiRGLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2710" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">sigma(1, 3, rel2);
sigma(1, 6, rel2);


#This relation implies that zeta = +1 or -1
sigma(3, 4, rel2);


[alpha[1] = 1, delta[4] = zeta];
rel3 := update(rel2, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYjNigtSSNtbkdGJDYkUSI5RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmZGVsdGE7RicvJSdpdGFsaWNHRjRGLy1GSTYkUSI0RidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYlLUZWNiVRKCZhbHBoYTtGJ0ZZRi8tRkk2JFEiMUYnRi9GaG5GK0Zlb0YvRi9GL0ZMLUZWNiVRI2UyRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRidGLw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjTjZHJSpwcm90ZWN0ZWRHNyI3IzckNyMiIiMsJCooIiIqIiIiJkkmZGVsdGFHRiQ2IyIiJUYzLCYmSSZhbHBoYUdGJDYjRjNGM0YzISIiRjNGPA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUYjNigtSSNtbkdGJDYkUSIyRidGMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi9GNkY6RjgvRjxGOkY9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRlgtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSgmYWxwaGE7RicvJSdpdGFsaWNHRjpGMi1GTzYkUSIxRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlItRmhuNiVRJyYjOTUwO0YnRltvRjJGMi1GLDYtUSgmbWludXM7RidGMkZVRjhGVkY9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmpvLUYjNiZGTkZSLUZlbjYlLUZobjYlUSgmZGVsdGE7RidGW29GMi1GTzYkUSI0RidGMkZgb0YyRjItRiw2LlEiKUYnRi9GMkY1RjhGO0Y9Rj9GQUZDRkVGSEZSLUZobjYlUSNlMkYnL0Zcb0Y3L0YzUSdpdGFsaWNGJ0Zmb0YrLUYjNiYtRiM2JkZaRlJGY29GMkZmb0ZecEYyRmZwRlItRmhuNiVRI2UzRidGXHFGXXFGMg==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjTjZHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiMsJiooRi8iIiJJJXpldGFHRiRGMiZJJmFscGhhR0YkNiNGMkYyRjIqJkYvRjImSSZkZWx0YUdGJDYjIiIlRjIhIiI3JDcjIiIkLCYqJkYzRjJGNEYyRjxGOEYy</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYnLUYsNi1RKiZ1bWludXMwO0YnRjIvRjZGOkY4L0Y8RjpGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZSLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEoJmRlbHRhO0YnLyUnaXRhbGljR0Y6RjItSSNtbkdGJDYkUSI0RidGMi1GaG42JFEiMkYnRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmBvLUYsNi1RJyZwbHVzO0YnRjJGT0Y4RlBGPUY/RkFGQ0ZRRlMtSSVtc3ViR0YkNiUtRlg2JVEoJmFscGhhO0YnRmVuRjItRmhuNiRRIjFGJ0YyRmFvRjItRiw2LlEiKUYnRi9GMkY1RjhGO0Y9Rj9GQUZDRkVGSC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMkZPRjhGUEY9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmZwLUZYNiVRI2UxRicvRmZuRjcvRjNRJ2l0YWxpY0YnRmNvRistRiM2Ji1GIzYoRltvRmJwLUZnbzYlRldGZ25GYW9GYnAtRmdvNiVGVy1GaG42JFEiNUYnRjJGYW9GMkZjby1GZ282JUZpb0Zbb0Zhb0YyRl9wRmJwLUZYNiVRI2UyRidGW3FGXHFGY29GKy1GIzYnRkwtRiM2JkZicUZicEZkcUYyRmNvLUZnbzYlRmlvLUZobjYkUSIzRidGMkZhb0YyRl9wRmJwLUZYNiVRI2UzRidGW3FGXHFGMg==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjTjZHJSpwcm90ZWN0ZWRHNyI3JTckNyMiIiIsJiokKSZJJmRlbHRhR0YkNiMiIiUiIiNGLyEiIiZJJmFscGhhR0YkNiNGL0YvNyQ3I0Y3LCYqKEY3Ri9GM0YvJkY0NiMiIiZGL0YvJkY6NiNGN0YvNyQ3IyIiJCwmKiZGM0YvRkBGL0Y4JkY6NiNGR0Yv</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQvJkkmYWxwaGFHNiI2IyIiIkYoLyZJJmRlbHRhR0YmNiMiIiVJJXpldGFHRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjktRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlby1GLDYlUScmIzk1MDtGJ0ZmbkY5Rl1vRmBvRjlGW3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlb0ZfcUZdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NTtGJ0ZmbkY5LUYjNiZGaG9GXW9GYG9GOUZib0Zlb0Zob0Zdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GZW9GX3FGXW9GYG9GOUZdb0Zgb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GOQ==">NycvJkkoZXBzaWxvbkc2IjYjIiImIiIiLyZJJWJldGFHRiY2IyIiI0klemV0YUdGJi8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYvLyZJJmFscGhhR0YmNiNGKUYpLyZJJmRlbHRhR0YmNiMiIiVGLw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2709" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">sigma(1, 5, rel3);
Hook(%, theta2), Hook(%, theta3);
[alpha[2] = epsilon[6], alpha[3] = -1 / 2 * epsilon[6]];
rel4 := update(rel3, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbW9HRiQ2LVEoJm1pbnVzO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZDLUYsNi5RIihGJy8lJXNpemVHUSI4RidGLy9GM1EldHJ1ZUYnRjUvRjhGTUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRlAtRiM2KC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRKCZhbHBoYTtGJy8lJ2l0YWxpY0dGNEYvLUkjbW5HRiQ2JFEiMkYnRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YrLUYjNiZGZ24tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZkby1GVTYlRlctRmhuNiRRIjNGJ0YvRltvRi9GKy1GIzYmRmduRmBvLUZVNiUtRlg2JVEtJnZhcmVwc2lsb247RidGZW5GLy1GaG42JFEiNkYnRi9GW29GL0YvLUYsNi5RIilGJ0ZJRi9GTEY1Rk5GOUY7Rj1GP0ZPRlFGYG8tRlg2JVEjZTJGJy9GZm5GTS9GMFEnaXRhbGljRidGK0ZGLUYjNiZGXm8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZdcEYvRmVwRmBvLUZYNiVRI2UzRidGW3FGXHFGLw==">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjTjZHJSpwcm90ZWN0ZWRHNyI3JDckNyMiIiMsKCZJJmFscGhhR0YkNiNGLyEiIiomRi8iIiImRjI2IyIiJEY2RjYqJkYvRjYmSShlcHNpbG9uR0YkNiMiIidGNkY2NyQ3I0Y5LCZGNUY0RjtGNA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiktSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTQ1O0YnLyUnaXRhbGljR0Y2RjEtRiM2Ji1JI21uR0YkNiRRIjJGJ0YxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLjYtUSIrRidGMUY0RjdGOUY7Rj1GP0ZBRkNGRi1GIzYmRlMtRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGNEY3RjlGO0Y9Rj9GQS9GRFEmMC4wZW1GJy9GR0Ziby1GSTYlRkstRiM2Ji1GVDYkUSIzRidGMUZXRlpGMUZmbkYxRmluLUYjNiZGU0Zeby1GSTYlLUZMNiVRJyYjOTQ5O0YnRk9GMS1GIzYmLUZUNiRRIjZGJ0YxRldGWkYxRmZuRjFGMS1GLjYtUSIsRidGMUY0L0Y4USV0cnVlRidGOUY7Rj1GP0ZBRmFvL0ZHUSwwLjMzMzMzMzNlbUYnLUYjNidGLUZcby1GLjYtUSgmbWludXM7RidGMUY0RjdGOUY7Rj1GP0ZBRkNGRkZdcEYxRldGWkYx">NiQsKCZJJmFscGhhRzYiNiMiIiMhIiIqJkYoIiIiJkYlNiMiIiRGK0YrKiZGKEYrJkkoZXBzaWxvbkdGJjYjIiInRitGKywmRipGKUYwRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0NTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSIyRidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYxNiUtRjQ2JVEnJiM5NDk7RidGN0Y6LUYsNiYtRkA2JFEiNkYnRjpGQ0ZGRjpGSEZDRkZGOi1GTDYtUSIsRidGOkZPL0ZSUSV0cnVlRidGU0ZVRldGWUZlbi9GaG5RJjAuMGVtRicvRltvUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JUYzLUYsNiYtRkA2JFEiM0YnRjpGQ0ZGRjpGSEZLLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRl5xLUYsNigtSSZtZnJhY0dGJDYoLUZANiRRIjFGJ0Y6Rj8vJS5saW5ldGhpY2tuZXNzR0ZncS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y5LUZMNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rk9GUUZTRlVGV0ZZRmVuRltwL0Zbb0ZccC1GLDYkRlxvRjpGQ0ZGRjpGQ0ZGRjpGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQvJkkmYWxwaGFHNiI2IyIiIyZJKGVwc2lsb25HRiY2IyIiJy8mRiU2IyIiJCwkKiYjIiIiRihGNEYpRjQhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjktRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlby1GLDYlUScmIzk1MDtGJ0ZmbkY5Rl1vRmBvRjlGW3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlb0ZfcUZdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NTtGJ0ZmbkY5LUYjNiZGaG9GXW9GYG9GOUZib0Zlb0Zob0Zdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GZW9GX3FGXW9GYG9GOUZbcC1GIzYoLUZXNiVGYnJGanBGYm9GZW8tRlc2JUZZLUYjNiYtRmpuNiRRIjZGJ0Y5Rl1vRmBvRjlGYm9GXW9GYG9GOUZbcC1GIzYoLUZXNiVGYnJGaXFGYm9GZW8tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHQtRiM2KC1JJm1mcmFjR0YkNihGaG9GXHEvJS5saW5ldGhpY2tuZXNzR0Zqby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjdS8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGX3AvRk5GYHAtRiM2JEZnc0Y5Rl1vRmBvRjlGXW9GYG9GOUZdb0Zgb0Y5Rl1vRmBvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Y5">NykvJkkoZXBzaWxvbkc2IjYjIiImIiIiLyZJJWJldGFHRiY2IyIiI0klemV0YUdGJi8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYvLyZJJmFscGhhR0YmNiNGKUYpLyZJJmRlbHRhR0YmNiMiIiVGLy8mRjhGLSZGJTYjIiInLyZGOEY0LCQqJiNGKUYuRilGQUYpISIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2708" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">sigma(1, 4, rel4);
[delta[6] = -zeta * delta[5]^2, epsilon[6] = -2 * delta[5] * zeta];
rel5 := update(rel4, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW9HRiQ2LlEiKEYnLyUlc2l6ZUdRIjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJXRydWVGJy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGRy1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEoJmRlbHRhO0YnLyUnaXRhbGljR0Y6RjItSSNtbkdGJDYkUSI1RidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RJyZwbHVzO0YnRjIvRjZGOkY4L0Y8RjpGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZcby1JJm1mcmFjR0YkNigtRiM2Ji1GTTYlLUZQNiVRLSZ2YXJlcHNpbG9uO0YnRlNGMi1GVjYkUSI2RidGMkZZLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRmluRjhGam5GPUY/RkFGQy9GRlEmMC4wZW1GJy9GSUZfcC1GUDYlUScmIzk1MDtGJ0ZTRjJGMi1GVjYkUSIyRidGMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGOkYyLUYsNi5RIilGJ0YvRjJGNUY4RjtGPUY/RkFGQ0ZFRkhGW3AtRlA2JVEjZTFGJy9GVEY3L0YzUSdpdGFsaWNGJy1GLDYtUSgmbWludXM7RidGMkZpbkY4RmpuRj1GP0ZBRkNGW29GXW9GKy1GIzYmLUYjNiZGTEZbcEZjb0YyRmpxLUYjNiZGZHBGW3AtRk02JUZPRmhvRllGMkYyRmFxRltwLUZQNiVRI2UyRidGZ3FGaHFGZm5GKy1GIzYnLUYsNi1RKiZ1bWludXMwO0YnRjJGaW5GOEZqbkY9Rj9GQUZDRltvRl1vRmNyRmZuLUZfbzYoRl9yRmRwRmdwRmpwRl1xRl9xRjJGYXFGW3AtRlA2JVEjZTNGJ0ZncUZocUYy">LUkkX0RHRzYiNiM3JDclUSd2ZWN0b3JGJEkjTjZHJSpwcm90ZWN0ZWRHNyI3JTckNyMiIiIsJiZJJmRlbHRhR0YkNiMiIiZGLyooI0YvIiIjRi8mSShlcHNpbG9uR0YkNiMiIidGL0klemV0YUdGJEYvRi83JDcjRjcsJiomRjFGL0Y4Ri8hIiIqJkY3Ri8mRjJGOkYvRi83JDcjIiIkLCZGQ0ZBKihGNkYvRjFGL0Y4Ri9GLw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYsNiYtSSNtbkdGJDYkUSI2RidGOi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGOi8lJmZlbmNlR0Y5LyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNictRkw2LVEqJnVtaW51czA7RidGOkZPRlFGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmJvLUYsNiYtRjQ2JVEnJiM5NTA7RidGN0Y6LUZMNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rk9GUUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29GXXAtSShtc3Vic3VwR0YkNidGMy1GLDYmLUZANiRRIjVGJ0Y6RkNGRkY6LUZANiRRIjJGJ0Y6LyUxc3VwZXJzY3JpcHRzaGlmdEdGSkZIRjpGQ0ZGRjpGQ0ZGRjotRkw2LVEiLEYnRjpGTy9GUlEldHJ1ZUYnRlNGVUZXRllGZW5GXHAvRltvUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JS1GNDYlUScmIzk0OTtGJ0Y3RjpGPUZIRkstRiw2J0Zeby1GLDYoRmdwRmlvLUYxNiVGM0ZicEZIRmlvRmZvRjpGQ0ZGRjpGQ0ZGRjpGQ0ZGRjpGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyQvJkkmZGVsdGFHNiI2IyIiJywkKiZJJXpldGFHRiYiIiIpJkYlNiMiIiYiIiNGLCEiIi8mSShlcHNpbG9uR0YmRicsJCooRjFGLEYuRixGK0YsRjI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ni1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjktRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlby1GLDYlUScmIzk1MDtGJ0ZmbkY5Rl1vRmBvRjlGW3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlb0ZfcUZdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NTtGJ0ZmbkY5LUYjNiZGaG9GXW9GYG9GOUZib0Zlb0Zob0Zdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GZW9GX3FGXW9GYG9GOUZbcC1GIzYoLUZXNiVGYnJGanBGYm9GZW8tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXQtRiM2KEZccS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9wL0ZORmBwLUZXNiVGW3NGZ25GYm9GYXRGX3FGOUZdb0Zgb0Y5Rl1vRmBvRjlGW3AtRiM2KC1GVzYlRmJyRmlxRmJvRmVvLUYjNiZGZXRGYXRGX3FGOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZbcy1GIzYmLUZqbjYkUSI2RidGOUZdb0Zgb0Y5RmJvRmVvLUYjNidGaXMtRiM2JkZfcUZhdC1JKG1zdWJzdXBHRiQ2J0Zbc0ZnbkZccS8lMXN1cGVyc2NyaXB0c2hpZnRHRmRvRmJvRjlGXW9GYG9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZZRmF1RmJvRmVvRmdzRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NysvJkkoZXBzaWxvbkc2IjYjIiImIiIiLyZJJWJldGFHRiY2IyIiI0klemV0YUdGJi8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYvLyZJJmFscGhhR0YmNiNGKUYpLyZJJmRlbHRhR0YmNiMiIiVGLy8mRjhGLSwkKihGLkYpJkY8RidGKUYvRikhIiIvJkY4RjQqJkZDRilGL0YpLyZGPDYjIiInLCQqJkYvRikpRkNGLkYpRkQvJkYlRkpGQQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2707" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#Since zeta = +1 or -1, if the relations in rel5 are satisfied, all of the coefficients sigma_{ij} vanish and A defines an automorphism
seq(seq(sigma(i, j, rel5), j=(i+1)..6), i=1..6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUYjNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LVEiLEYnRjFGOC9GPEZSRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRitGVS1GIzYnLUY1Ni1RKCZtaW51cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGW28tRiM2KC1JJW1zdWJHRiQ2JS1GTTYlUSgmZGVsdGE7RicvRlFGOkYxLUYuNiRRIjVGJ0YxLyUvc3Vic2NyaXB0c2hpZnRHRjBGNC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZNNiVRJyYjOTUwO0YnRmVvRjFGZ24tRi42JFEiMUYnRjFGMUYxRjQtRlxwNiQtRiM2JkZgcC1GNTYtUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkVGam5GXG9GY3BGMUYxRjFGNEZMRjFGVUYrRlVGK0ZVRitGVUYrRlVGK0ZVRitGVS1GIzYnRmduLUYjNiZGW3BGNEZmcEYxRjRGTEYxRlVGK0ZVRitGVS1GIzYmLUYjNiotRi42JFEiMkYnRjFGNEZfb0Y0RltwRjRGZnBGMUY0LUZNNiVRI2U1RidGUEZTRjFGVS1GIzYnRmduRl9xRjRGaHFGMUZVRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjpGMQ==">NjEtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSNONkclKnByb3RlY3RlZEc3IjcjNyQ3IyIiIiIiIUYjLUYkNiM3JEYoNyM3JEYvLCQqKCZJJmRlbHRhR0YlNiMiIiZGMCwmSSV6ZXRhR0YlRjBGMCEiIkYwLCZGPkYwRjBGMEYwRj9GI0YjRiNGI0YjRiMtRiQ2IzckRig3IzckRi8sJComRj1GMEZARjBGP0YjRiMtRiQ2IzckRig3IzckNyNGPCwkKioiIiNGMEY5RjBGPUYwRkBGMEYwLUYkNiM3JEYoNyM3JEZNRkZGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2706" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#General automorphism of N6
#Any automorphism with zeta = 1 is inequivalent to any automorphism with zeta = -1
A5 := eval(A, rel5);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUYjNigtRltvNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY3EtSSVtc3ViR0YkNiUtRiw2JVEnJiM5NDg7RicvRjBGPUY5LUYjNiYtRltvNiRRIjVGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdGXXBGX3EtRiw2JVEnJiM5NTA7RidGW3JGOUY5RmFyRmRyRjlGXm9GYW9GY29GZW9GZ28tRmhuNihGaHJGXm9GYW9GY29GZW9GZ29GaW9GaW9GaW9GaW9GXm9GYW9GY28tRmVuNistRmhuNigtRiM2JkZlcUZfcUZockY5Rl5vRmFvRmNvRmVvRmdvRmlvRltzRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmlvRltzRmlvRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmlvLUZobjYoRmVxRl5vRmFvRmNvRmVvRmdvRmduRmlvRl5vRmFvRmNvLUZlbjYrRmlvRmlvRmlvLUZobjYoLUYjNidGZHAtRiM2JkZockZfcS1JKG1zdWJzdXBHRiQ2J0ZocUZcckZccS8lMXN1cGVyc2NyaXB0c2hpZnRHRl1wRmZyRjlGYXJGZHJGOUZeb0Zhb0Zjb0Zlb0Znb0ZgcEZbc0Zeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZjdS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zedi8lJmZyYW1lR0Zedi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3ZGYXJGZHJGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXcvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIyODM2MTY5NEYnRmFyRmRyRjk=">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</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">Case \316\266 = 1: </Font>Model N<Font subscript="true">6</Font><Font superscript="true">+</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2721" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">[zeta = 1];
rel6 := update(rel5, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvSSV6ZXRhRzYiIiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjktRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlb0Zob0Zdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NztGJ0ZmbkY5LUYjNiYtRmpuNiRRIjNGJ0Y5Rl1vRmBvRjlGYm9GZW9GaG9GXW9GYG9GOUZbcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDU7RidGZm5GOS1GIzYmRmhvRl1vRmBvRjlGYm9GZW9GaG9GXW9GYG9GOUZbcC1GIzYoLUZXNiUtRiw2JVEnJiM5NDg7RidGZm5GOS1GIzYmLUZqbjYkUSI0RidGOUZdb0Zgb0Y5RmJvRmVvRmhvRl1vRmBvRjlGW3AtRiM2KC1GVzYlRl9yRmpwRmJvRmVvLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpzLUYjNiZGXHEtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfcC9GTkZgcC1GVzYlRmhyRmduRmJvRjlGXW9GYG9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZfckZmcUZib0Zlb0ZidEZdb0Zgb0Y5RltwLUYjNigtRlc2JUZoci1GIzYmLUZqbjYkUSI2RidGOUZdb0Zgb0Y5RmJvRmVvLUYjNidGZnMtRiM2JC1JKG1zdWJzdXBHRiQ2J0ZockZnbkZccS8lMXN1cGVyc2NyaXB0c2hpZnRHRmRvRmJvRjlGXW9GYG9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZZRlx1RmJvRmVvRmRzRl1vRmBvRjlGW3AtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRmhvRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">NywvJkkoZXBzaWxvbkc2IjYjIiImIiIiLyZJJWJldGFHRiY2IyIiI0YpLyZJJmdhbW1hRyUqcHJvdGVjdGVkRzYjIiIkRikvJkkmYWxwaGFHRiY2I0YpRikvJkkmZGVsdGFHRiY2IyIiJUYpLyZGN0YtLCQqJkYuRikmRjtGJ0YpISIiLyZGN0YzRkIvJkY7NiMiIicsJCokKUZCRi5GKUZDLyZGJUZIRkAvSSV6ZXRhR0YmRik=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2720" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#General admissible automorphism of N6 in this branch
A6 := eval(A, rel6);

#Impose the condition that A defines an anti-involution
(A6.map(conjugate, A6) - LinearAlgebra:-IdentityMatrix(6))[2, 1];
#The condition is that delta[5] is imaginary</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRJyYjOTQ4O0YnLyUnaXRhbGljR0Y0Ri8tRiM2Ji1GSTYkUSI1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRkhGTC1JJm1vdmVyR0YkNiVGUi1GLDYtUScmIzc3MztGJ0YvRjJGNUY3RjlGO0Y9Rj9GT0ZRL0ZAUSV0cnVlRidGL0Yv">LCYqJiIiIyIiIiZJJmRlbHRhRzYiNiMiIiZGJSEiIiomRiRGJS1JKmNvbmp1Z2F0ZUclKnByb3RlY3RlZEc2I0YmRiVGKw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2719" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#All anti-involutions in this branch are equivalent
T6 := eval(A6, [delta[5] = tau]);
map(factor, T6.A6.map(conjugate, LinearAlgebra:-MatrixInverse(T6)));

#Representative anti-involution
eval(%, tau = - delta[5] / 2) assuming delta[5]::imaginary;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUYjNiYtRltvNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY3EtRiw2JVEnJiM5NjQ7RicvRjBGPUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZeb0Zhb0Zjb0Zlb0Znb0ZnbkZpb0Zpb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42Ky1GaG42KEZlcUZeb0Zhb0Zjb0Zlb0Znb0Zpb0ZnbkZpb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0ZnbkZpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0ZgckZnbkZpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpby1GaG42KC1GIzYnRmRwLUYjNiQtSSVtc3VwR0YkNiVGZXFGXHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcEY5RmlxRlxyRjlGXm9GYW9GY29GZW9GZ29GYHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3UvJSZmcmFtZUdGW3UvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmh0RmlxRlxyRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl52LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzgyMjgzMTg2NzhGJ0ZpcUZcckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVDZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIxRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HRl1vLyUrY29sdW1uc3BhbkdGXW8tRmhuNigtRltvNiRRIjBGJ0Y5Rl5vRmFvRmNvRmVvRmdvRmlvRmlvRmlvRmlvRl5vRmFvRmNvLUZlbjYrLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUYjNiYtRltvNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY3EtRiw2JVEnJiM5NjQ7RicvRjBGPUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZeb0Zhb0Zjb0Zlb0Znb0ZnbkZpb0Zpb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42Ky1GaG42KEZlcUZeb0Zhb0Zjb0Zlb0Znb0Zpb0ZnbkZpb0Zpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0ZnbkZpb0Zpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpb0ZgckZnbkZpb0Zeb0Zhb0Zjby1GZW42K0Zpb0Zpb0Zpby1GaG42KC1GIzYnRmRwLUYjNiQtSSVtc3VwR0YkNiVGZXFGXHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcEY5RmlxRlxyRjlGXm9GYW9GY29GZW9GZ29GYHBGZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvUSdjZW50ZXJGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3UvJSZmcmFtZUdGW3UvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmh0RmlxRlxyRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl52LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzgyMjgzMTg2NzhGJ0ZpcUZcckY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEY3RkxGTEZMRkxGQUZERkYtRjU2K0ZMRkxGN0ZMRkxGTEZBRkRGRi1GNTYrRkxGTEZMRjdGTEZMRkFGREZGLUY1NitGTEZMRkxGTEY3RkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIyODMxNDgyMkYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTEY3RkxGTEZMRkxGQUZERkYtRjU2K0ZMRkxGN0ZMRkxGTEZBRkRGRi1GNTYrRkxGTEZMRjdGTEZMRkFGREZGLUY1NitGTEZMRkxGTEY3RkxGQUZERkYtRjU2K0ZMRkxGTEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNvLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5wLyUmZnJhbWVHRl5wLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmhwLyUtZGlzcGxheXN0eWxlR0ZocC8lJXNpZGVHRltvLyUwbWlubGFiZWxzcGFjaW5nR0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGaHBGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIyODMxNDgyMkYn</Equation></Text-field>
</Output>
</Group></Presentation-Block>
</Section>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2"><Font encoding="UTF-8">Case \316\266 = -1: Model N</Font><Font subscript="true">6</Font><Font superscript="true">-</Font></Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2725" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">[zeta = -1];
rel6 := update(rel5, %);
A6 := eval(A, rel6);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNiYtRi42KC1JI21pR0YkNiVRJyZ6ZXRhO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSI9RidGOS8lJmZlbmNlR0Y4LyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlAtRi42JS1GPTYtUSomdW1pbnVzMDtGJ0Y5RkBGQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGWS1JI21uR0YkNiRRIjFGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGOUZpbkZcb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUZeb0Zhbw==">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNiYtRi42KC1JI21pR0YkNiVRJyZ6ZXRhO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSI9RidGOS8lJmZlbmNlR0Y4LyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlAtRi42JS1GPTYtUSomdW1pbnVzMDtGJ0Y5RkBGQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGWS1JI21uR0YkNiRRIjFGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGOUZpbkZcb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUZeb0Zhbw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjktRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlby1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcUZob0Y5Rl1vRmBvRjlGW3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlb0ZfcUZdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NTtGJ0ZmbkY5LUYjNiZGaG9GXW9GYG9GOUZib0Zlb0Zob0Zdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GZW9GX3FGXW9GYG9GOUZbcC1GIzYoLUZXNiVGZ3JGanBGYm9GZW8tRiM2JkZccS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9wL0ZORmBwLUZXNiVGYHNGZ25GYm9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZnckZeckZib0Zlby1GIzYnRmFxRmJ0Rl1vRmBvRjlGXW9GYG9GOUZbcC1GIzYoLUZXNiVGYHMtRiM2Ji1Gam42JFEiNkYnRjlGXW9GYG9GOUZib0Zlby1GIzYkLUkobXN1YnN1cEdGJDYnRmBzRmduRlxxLyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GYm9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZZRl51RmJvRmVvRlx0Rl1vRmBvRjlGW3AtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRl9xRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjktRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlby1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcUZob0Y5Rl1vRmBvRjlGW3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlb0ZfcUZdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NTtGJ0ZmbkY5LUYjNiZGaG9GXW9GYG9GOUZib0Zlb0Zob0Zdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GZW9GX3FGXW9GYG9GOUZbcC1GIzYoLUZXNiVGZ3JGanBGYm9GZW8tRiM2JkZccS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9wL0ZORmBwLUZXNiVGYHNGZ25GYm9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZnckZeckZib0Zlby1GIzYnRmFxRmJ0Rl1vRmBvRjlGXW9GYG9GOUZbcC1GIzYoLUZXNiVGYHMtRiM2Ji1Gam42JFEiNkYnRjlGXW9GYG9GOUZib0Zlby1GIzYkLUkobXN1YnN1cEdGJDYnRmBzRmduRlxxLyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GYm9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZZRl51RmJvRmVvRlx0Rl1vRmBvRjlGW3AtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRl9xRl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2724" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#Impose the condition that A defines an antiinvolution
(A6.map(conjugate, A6) - LinearAlgebra:-IdentityMatrix(6))[5, 4];

#The condition is precisely that delta[5] is real
[delta[5] = lambda];
rel7 := update(rel6, %);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUScmIzk0ODtGJy8lJ2l0YWxpY0dGNEYvLUYjNiYtSSNtbkdGJDYkUSI1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtSSZtb3ZlckdGJDYlRkYtRiw2LVEnJiM3NzM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmFvL0ZAUSV0cnVlRidGLw==">LCYmSSZkZWx0YUc2IjYjIiImISIiLUkqY29uanVnYXRlRyUqcHJvdGVjdGVkRzYjRiMiIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyMvJkkmZGVsdGFHNiI2IyIiJkknbGFtYmRhRzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElcmVsN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Oi1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTQ5O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZqbjYkUSIxRidGOUZdb0Zgb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GVzYlLUYsNiVRJyYjOTQ2O0YnRmZuRjktRiM2Ji1Gam42JFEiMkYnRjlGXW9GYG9GOUZib0Zlby1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcUZob0Y5Rl1vRmBvRjlGW3AtRiM2KC1GVzYlLUYsNiVRJyYjOTQ3O0YnRmZuRjktRiM2Ji1Gam42JFEiM0YnRjlGXW9GYG9GOUZib0Zlb0ZfcUZdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0NTtGJ0ZmbkY5LUYjNiZGaG9GXW9GYG9GOUZib0Zlb0Zob0Zdb0Zgb0Y5RltwLUYjNigtRlc2JS1GLDYlUScmIzk0ODtGJ0ZmbkY5LUYjNiYtRmpuNiRRIjRGJ0Y5Rl1vRmBvRjlGYm9GZW9GX3FGXW9GYG9GOUZbcC1GIzYoLUZXNiVGZ3JGanBGYm9GZW8tRiM2JkZccS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9wL0ZORmBwLUYsNiVRJyYjOTU1O0YnRmZuRjlGOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZnckZeckZib0Zlby1GIzYnRmFxRmJ0Rl1vRmBvRjlGXW9GYG9GOUZbcC1GIzYoLUZXNiVGYHMtRiM2Ji1Gam42JFEiNkYnRjlGXW9GYG9GOUZib0Zlby1GIzYkLUklbXN1cEdGJDYlRmJ0RlxxLyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GOUZdb0Zgb0Y5RltwLUYjNigtRlc2JUZZRl91RmJvRmVvRlx0Rl1vRmBvRjlGW3AtRiM2KC1GLDYlUScmIzk1MDtGJ0ZmbkY5RmVvRl9xRl1vRmBvRjlGW3AtRiM2KC1GVzYlRmBzRmduRmJvRmVvRmJ0Rl1vRmBvRjlGXW9GYG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRjk=">Ny0vJkkoZXBzaWxvbkc2IjYjIiImIiIiLyZJJWJldGFHRiY2IyIiIyEiIi8mSSZnYW1tYUclKnByb3RlY3RlZEc2IyIiJEYvLyZJJmFscGhhR0YmNiNGKUYpLyZJJmRlbHRhR0YmNiMiIiVGLy8mRjhGLSwkKiZGLkYpSSdsYW1iZGFHRiZGKUYpLyZGOEY0LCRGQ0YvLyZGPDYjIiInKiQpRkNGLkYpLyZGJUZJRkEvSSV6ZXRhR0YmRi8vJkY8RidGQw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2723" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">A7 := eval(A, rel7);


#All anti-involutions in this branch are equivalent
T6 := eval(A6, [delta[5] = tau]);
map(factor, simplify(T6.A7.map(conjugate, LinearAlgebra:-MatrixInverse(T6))) assuming tau::real);


#This gives a representative anti-involution
eval(%, tau = lambda / 2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTC1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Znbi8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmZvRjpGPkZBRkRGRkZIRkpGTEZMRkxGTEZBRkRGRi1GNTYrRkxGTEZTRkxGTEZMRkFGREZGLUY1NitGTEZMRkxGU0ZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRjdGTEZBRkRGRi1GNTYrRkxGTEZMRkxGTEZTRkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Znbi8lLWVxdWFsY29sdW1uc0dGZ24vJS1kaXNwbGF5c3R5bGVHRmduLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZnbkY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhcy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MjM2MTMyNDA2Ric=">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjotSSRtdHJHRiQ2Ky1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkxGTEZMRkFGREZGLUY1NitGTC1GODYoLUYvNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Znbi8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmZvRjpGPkZBRkRGRkZIRkpGTEZMRkxGTEZBRkRGRi1GNTYrRkxGTEZTRkxGTEZMRkFGREZGLUY1NitGTEZMRkxGU0ZMRkxGQUZERkYtRjU2K0ZMRkxGTEZMRjdGTEZBRkRGRi1GNTYrRkxGTEZMRkxGTEZTRkFGREZGLyUmYWxpZ25HUSVheGlzRicvRkJRKWJhc2VsaW5lRicvRkVRJnJpZ2h0RicvRkdRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR1EldHJ1ZUYnLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGX3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGanEvJSZmcmFtZUdGanEvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Znbi8lLWVxdWFsY29sdW1uc0dGZ24vJS1kaXNwbGF5c3R5bGVHRmduLyUlc2lkZUdGZ3AvJTBtaW5sYWJlbHNwYWNpbmdHRmdxLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZnbkY+Rj4vSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhcy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc4MjM2MTMyNDA2Ric=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Section collapsed="false" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">Realization</Text-field></Title><Presentation-Block>
<Group view="code" labelreference="L2751" drawlabel="true">
<Input>
<Text-field prompt="N6 &gt; " style="Maple Input" layout="Normal">#Fixed-point subalgebra
LieAlgebraData([e1, I * e2, I * e3, I * e4, e5, I * e6], N6minus);
DGsetup(%, [f], [theta]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUYjNistSSNtb0dGJDYtUSJbRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSV0cnVlRicvJSpzZXBhcmF0b3JHUSZmYWxzZUYnLyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRkYtRiM2JC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHRjYvRjJRJ2l0YWxpY0YnRjEtRi42LVEiLEYnRjEvRjVGOS9GOEY2L0Y7RjlGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSFEsMC4zMzMzMzMzZW1GJy1GIzYkLUZMNiVRI2UyRidGT0ZRRjEtRi42LVEiXUYnRjFGNEY3RjpGPEY+RkBGQkZEL0ZIUSwwLjExMTExMTFlbUYnLUYuNi1RJH49fkYnRjFGVkY3RlhGPEY+RkBGQkZZL0ZIRlotSSNtbkdGJDYkUSIwRidGMS1GTDYlUSMsfkYnRk9GUUYxLUYjNi5GLUZJRlMtRiM2JC1GTDYlUSNlM0YnRk9GUUYxRlxvRmFvLUYuNi1RKCZtaW51cztGJ0YxRlZGN0ZYRjxGPkZARkIvRkVRLDAuMjIyMjIyMmVtRicvRkhGZ3AtRmZvNiRRIjlGJ0YxLUYuNi1RMSZJbnZpc2libGVUaW1lcztGJ0YxRlZGN0ZYRjxGPkZARkJGWUZkb0ZnbkZpb0YxLUYjNi1GLUZJRlMtRiM2JC1GTDYlUSNlNEYnRk9GUUYxRlxvRmFvLUZmbzYkUSIzRidGMUZccUZnbkZpb0YxLUYjNitGLUZJRlMtRiM2JC1GTDYlUSNlNUYnRk9GUUYxRlxvRmFvRklGaW9GMS1GIzYvRi1GSUZTLUYjNiQtRkw2JVEjZTZGJ0ZPRlFGMUZcb0Zhby1GZm82JFEiMkYnRjFGXHFGZ25GY3BGXnBGaW9GMS1GIzYrRi1GZ25GU0ZecEZcb0Zhb0Zlb0Zpb0YxLUYjNitGLUZnbkZTRmFxRlxvRmFvRmVvRmlvRjEtRiM2K0YtRmduRlNGW3JGXG9GYW9GZW9GaW9GMS1GIzYrRi1GZ25GU0ZickZcb0Zhb0Zlb0Zpb0YxLUYjNitGLUZecEZTRmFxRlxvRmFvRklGaW9GMS1GIzYvRi1GXnBGU0ZbckZcb0Zhb0ZnckZccUZnbkZjcEZecEZpb0YxLUYjNitGLUZecEZTRmJyRlxvRmFvRmVvRmlvRjEtRiM2L0YtRmFxRlNGW3JGXG9GYW9GXnAtRi42LVEnJnBsdXM7RidGMUZWRjdGWEY8Rj5GQEZCRmZwRmhwRmdyRlxxRmFxRmlvRjEtRiM2K0YtRmFxRlNGYnJGXG9GYW9GW3JGaW9GMS1GIzYsRi1GW3JGU0ZickZcb0Zhb0ZnckZccUZickYxRjE=">LUkkX0RHRzYiNiM3JDclUStMaWVBbGdlYnJhRiRJKE42bWludXNHRiQ3JCIiJz1GJEkmZmFsc2VHJSpwcm90ZWN0ZWRHRVxbbCE3LjckNyUiIiIiIiQiIiMhIio3JDclRjMiIiVGNUY0NyQ3JUYzIiImRjNGMzckNyVGM0YrRjVGNTckNyVGM0YrRjQhIiI3JDclRjRGOUYzRjM3JDclRjRGPEY1RjU3JDclRjRGPEY0RkE3JDclRjlGPEY0RjM3JDclRjlGPEY5RjU3JDclRjlGK0Y8RjM3JDclRjxGK0YrRjU=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">STVMaWV+YWxnZWJyYTp+TjZtaW51c0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2748" drawlabel="true">
<Input>
<Text-field prompt="N6minus &gt; " style="Maple Input" layout="Normal">#Finding a basis that realizes the real Lie algebra underlying model N6- as that underlying N6+
P1 := (1 / 3) * Matrix(
[[0, 0,0,0, 0,1],
 [0,-1,0,3,-2,0],
 [0,-1,0,0, 1,0],
 [0,-3,0,0, 0,0],
 [0, 0,3,0, 0,0],
 [3, 0,0,0, 0,0]]);
[seq(evalDG(add(P1[i, j] * f||i, i=1..6)), j=1..6)];
LieAlgebraData(%, sl2n3);
DGsetup(%, [X2, Y2, H2, U2, S2, T2], [theta]);

N6minusBasis := DGinformation(&quot;FrameBaseVectors&quot;);

MultiplicationTable();</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znb0ZnbkZnbkZnbkZnbi1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GW282JFEiM0YnRjkvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYrRmduLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdxRlxwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXm9GYW9GY29GZW9GaG9GZ24tRmhuNihGX3BGXm9GYW9GY29GZW9GaG8tRmhuNigtRiM2J0ZjcS1GXXA2KC1GW282JFEiMkYnRjlGYXBGZHBGZnBGaXBGW3FGaXFGXHJGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZfcUZnbkZnbkZqb0ZnbkZeb0Zhb0Zjby1GZW42K0Znbi1GaG42KC1GIzYlRmNxRl9wRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GXnJGZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGXnJGZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmhwL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZcdS8lJmZyYW1lR0ZcdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXRGaXFGXHJGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3YvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIzNjExMzg0NkYnRmlxRlxyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Oi1JJG10ckdGJDYrLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIwRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znb0ZnbkZnbkZnbkZnbi1GaG42KC1JJm1mcmFjR0YkNigtRltvNiRGZ29GOS1GW282JFEiM0YnRjkvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0Y9Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYrRmduLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdxRlxwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGXm9GYW9GY29GZW9GaG9GZ24tRmhuNihGX3BGXm9GYW9GY29GZW9GaG8tRmhuNigtRiM2J0ZjcS1GXXA2KC1GW282JFEiMkYnRjlGYXBGZHBGZnBGaXBGW3FGaXFGXHJGOUZeb0Zhb0Zjb0Zlb0Zob0ZnbkZeb0Zhb0Zjby1GZW42K0ZnbkZfcUZnbkZnbkZqb0ZnbkZeb0Zhb0Zjby1GZW42K0Znbi1GaG42KC1GIzYlRmNxRl9wRjlGXm9GYW9GY29GZW9GaG9GZ25GZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGZ25GZ25GXnJGZ25GZ25GZ25GXm9GYW9GY28tRmVuNitGXnJGZ25GZ25GZ25GZ25GZ25GXm9GYW9GY28vJSZhbGlnbkdRJWF4aXNGJy9GX29RKWJhc2VsaW5lRicvRmJvRmhwL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZcdS8lJmZyYW1lR0ZcdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXRGaXFGXHJGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3YvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3ODIzNjExMzg0NkYnRmlxRlxyRjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiQtSSNtaUdGJDYlUSNmNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYtLUY9Ni1RKCZtaW51cztGJ0Y6RkAvRkRGQkZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGZm4tSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjotRlxvNiRRIjNGJ0Y6LyUubGluZXRoaWNrbmVzc0dGXm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm8vJSliZXZlbGxlZEdGQi1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGOkZARlpGRUZHRklGS0ZNRk8vRlNGUS1GMTYlUSNmMkYnRjRGN0ZXRmhuRltwLUYxNiVRI2YzRidGNEY3RlctRjE2JVEjZjRGJ0Y0RjdGOkY8LUYsNiQtRjE2JVEjZjVGJ0Y0RjdGOkY8LUYsNiRGX3BGOkY8LUYsNitGVy1GaW42KC1GXG82JFEiMkYnRjpGX29GYm9GZG9GZ29GaW9GW3BGX3AtRj02LVEnJnBsdXM7RidGOkZARlpGRUZHRklGS0ZNRmVuRmduRmhuRltwRmJwRjpGPC1GLDYmRmhuRltwLUYxNiVRI2YxRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiQtSSNtaUdGJDYlUSNmNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYtLUY9Ni1RKCZtaW51cztGJ0Y6RkAvRkRGQkZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGZm4tSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjotRlxvNiRRIjNGJ0Y6LyUubGluZXRoaWNrbmVzc0dGXm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZm8vJSliZXZlbGxlZEdGQi1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGOkZARlpGRUZHRklGS0ZNRk8vRlNGUS1GMTYlUSNmMkYnRjRGN0ZXRmhuRltwLUYxNiVRI2YzRidGNEY3RlctRjE2JVEjZjRGJ0Y0RjdGOkY8LUYsNiQtRjE2JVEjZjVGJ0Y0RjdGOkY8LUYsNiRGX3BGOkY8LUYsNitGVy1GaW42KC1GXG82JFEiMkYnRjpGX29GYm9GZG9GZ29GaW9GW3BGX3AtRj02LVEnJnBsdXM7RidGOkZARlpGRUZHRklGS0ZNRmVuRmduRmhuRltwRmJwRjpGPC1GLDYmRmhuRltwLUYxNiVRI2YxRidGNEY3RjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGOkY6LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUYjNistSSNtb0dGJDYtUSJbRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSV0cnVlRicvJSpzZXBhcmF0b3JHUSZmYWxzZUYnLyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRkYtRiM2JC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHRjYvRjJRJ2l0YWxpY0YnRjEtRi42LVEiLEYnRjEvRjVGOS9GOEY2L0Y7RjlGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSFEsMC4zMzMzMzMzZW1GJy1GIzYkLUZMNiVRI2UyRidGT0ZRRjEtRi42LVEiXUYnRjFGNEY3RjpGPEY+RkBGQkZEL0ZIUSwwLjExMTExMTFlbUYnLUYuNi1RJH49fkYnRjFGVkY3RlhGPEY+RkBGQkZZL0ZIRlotRiM2JC1GTDYlUSNlM0YnRk9GUUYxLUZMNiVRIyx+RidGT0ZRRjEtRiM2LkYtRklGU0Zlb0Zcb0Zhby1GLjYtUSgmbWludXM7RidGMUZWRjdGWEY8Rj5GQEZCL0ZFUSwwLjIyMjIyMjJlbUYnL0ZIRmNwLUkjbW5HRiQ2JFEiMkYnRjEtRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGVkY3RlhGPEY+RkBGQkZZRmRvRklGam9GMS1GIzYrRi1GSUZTLUYjNiQtRkw2JVEjZTRGJ0ZPRlFGMUZcb0Zhby1GZnA2JFEiMEYnRjFGam9GMS1GIzYrRi1GSUZTLUYjNiQtRkw2JVEjZTVGJ0ZPRlFGMUZcb0Zhb0ZjcUZqb0YxLUYjNitGLUZJRlMtRiM2JC1GTDYlUSNlNkYnRk9GUUYxRlxvRmFvRmhxRmpvRjEtRiM2LUYtRmduRlNGZW9GXG9GYW9GZXBGaXBGZ25Gam9GMS1GIzYrRi1GZ25GU0ZecUZcb0Zhb0ZjcUZqb0YxLUYjNitGLUZnbkZTRmhxRlxvRmFvRl9yRmpvRjEtRiM2K0YtRmduRlNGX3JGXG9GYW9GY3FGam9GMS1GIzYrRi1GZW9GU0ZecUZcb0Zhb0ZjcUZqb0YxLUYjNitGLUZlb0ZTRmhxRlxvRmFvRmhxRmpvRjEtRiM2LEYtRmVvRlNGX3JGXG9GYW9GX3BGX3JGam9GMS1GIzYrRi1GXnFGU0ZocUZcb0Zhb0ZjcUZqb0YxLUYjNitGLUZecUZTRl9yRlxvRmFvRmNxRmpvRjEtRiM2KkYtRmhxRlNGX3JGXG9GYW9GXnFGMUYx">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUYjNistSSNtb0dGJDYtUSJbRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSV0cnVlRicvJSpzZXBhcmF0b3JHUSZmYWxzZUYnLyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRkYtRiM2JC1JI21pR0YkNiVRI2UxRicvJSdpdGFsaWNHRjYvRjJRJ2l0YWxpY0YnRjEtRi42LVEiLEYnRjEvRjVGOS9GOEY2L0Y7RjlGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSFEsMC4zMzMzMzMzZW1GJy1GIzYkLUZMNiVRI2UyRidGT0ZRRjEtRi42LVEiXUYnRjFGNEY3RjpGPEY+RkBGQkZEL0ZIUSwwLjExMTExMTFlbUYnLUYuNi1RJH49fkYnRjFGVkY3RlhGPEY+RkBGQkZZL0ZIRlotRiM2JC1GTDYlUSNlM0YnRk9GUUYxLUZMNiVRIyx+RidGT0ZRRjEtRiM2LkYtRklGU0Zlb0Zcb0Zhby1GLjYtUSgmbWludXM7RidGMUZWRjdGWEY8Rj5GQEZCL0ZFUSwwLjIyMjIyMjJlbUYnL0ZIRmNwLUkjbW5HRiQ2JFEiMkYnRjEtRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGVkY3RlhGPEY+RkBGQkZZRmRvRklGam9GMS1GIzYrRi1GSUZTLUYjNiQtRkw2JVEjZTRGJ0ZPRlFGMUZcb0Zhby1GZnA2JFEiMEYnRjFGam9GMS1GIzYrRi1GSUZTLUYjNiQtRkw2JVEjZTVGJ0ZPRlFGMUZcb0Zhb0ZjcUZqb0YxLUYjNitGLUZJRlMtRiM2JC1GTDYlUSNlNkYnRk9GUUYxRlxvRmFvRmhxRmpvRjEtRiM2LUYtRmduRlNGZW9GXG9GYW9GZXBGaXBGZ25Gam9GMS1GIzYrRi1GZ25GU0ZecUZcb0Zhb0ZjcUZqb0YxLUYjNitGLUZnbkZTRmhxRlxvRmFvRl9yRmpvRjEtRiM2K0YtRmduRlNGX3JGXG9GYW9GY3FGam9GMS1GIzYrRi1GZW9GU0ZecUZcb0Zhb0ZjcUZqb0YxLUYjNitGLUZlb0ZTRmhxRlxvRmFvRmhxRmpvRjEtRiM2LEYtRmVvRlNGX3JGXG9GYW9GX3BGX3JGam9GMS1GIzYrRi1GXnFGU0ZocUZcb0Zhb0ZjcUZqb0YxLUYjNitGLUZecUZTRl9yRlxvRmFvRmNxRmpvRjEtRiM2KkYtRmhxRlNGX3JGXG9GYW9GXnFGMUYx</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEzTGllfmFsZ2VicmE6fnNsMm4zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEzTGllfmFsZ2VicmE6fnNsMm4zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtTjZtaW51c0Jhc2lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNiQtRiw2JVEjWDJGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjWTJGJ0YvRjJGOUZZLUYjNiQtRiw2JVEjSDJGJ0YvRjJGOUZZLUYjNiQtRiw2JVEjVTJGJ0YvRjJGOUZZLUYjNiQtRiw2JVEjUzJGJ0YvRjJGOUZZLUYjNiQtRiw2JVEjVDJGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZHBGZ3BGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtTjZtaW51c0Jhc2lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUYjNiQtRiw2JVEjWDJGJ0YvRjJGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVEjWTJGJ0YvRjJGOUZZLUYjNiQtRiw2JVEjSDJGJ0YvRjJGOUZZLUYjNiQtRiw2JVEjVTJGJ0YvRjJGOUZZLUYjNiQtRiw2JVEjUzJGJ0YvRjJGOUZZLUYjNiQtRiw2JVEjVDJGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZHBGZ3BGOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L2750" drawlabel="true">
<Input>
<Text-field prompt="N6minus &gt; " style="Maple Input" layout="Normal">#Compute adapted basis in terms of new basis
[seq(evalDG(add(LinearAlgebra:-MatrixInverse(P1)[i, j] * N6minusBasis[i], i=1..6)), j=1..6)];</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI1QyRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQtRjg2LVEiLEYnRjRGOy9GP0ZVRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiQtRlA2JVEjVTJGJ0ZTRlZGNEZYLUYsNiotRjE2JFEiMkYnRjRGN0Zqbi1GODYtUScmcGx1cztGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm9GMEY3LUZQNiVRI1MyRidGU0ZWRjRGWC1GLDYpLUY4Ni1RKCZtaW51cztGJ0Y0RjtGPkZARkJGREZGRkhGZW9GZ28tRlA2JVEjWTJGJ0ZTRlZGXXBGam5GXXBGaG9GNEZYLUYsNiQtRlA2JVEjSDJGJ0ZTRlZGNEZYLUYsNiQtRlA2JVEjWDJGJ0ZTRlZGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NygtSSRfREdHNiI2IzckNyVRJ3ZlY3RvckYlSSZzbDJuM0clKnByb3RlY3RlZEc3IjcjNyQ3IyIiJyIiJC1GJDYjNyRGKDcjNyQ3IyIiJSIiIi1GJDYjNyRGKDckNyRGNyIiIzckNyMiIiZGMS1GJDYjNyRGKDclNyQ3I0Y/ISIiNyRGN0ZJNyRGQUZJLUYkNiM3JEYoNyM3JDcjRjFGOS1GJDYjNyRGKDcjNyQ3I0Y5Rjk=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2749" drawlabel="true">
<Input>
<Text-field prompt="N6minus &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block>
</Section>
</Section>
</Section><Presentation-Block>
<Group view="presentation" hide-input="false" hide-output="true" inline-output="false" labelreference="L2678" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnL0YzUSdub3JtYWxGJw==">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>
